Fundamental stellar parameters and age-metallicity relation of Kepler red giants in comparison with theoretical evolutionary tracks

Spectroscopic parameters (effective temperature, metallicity, etc) were determined for a large sample of ~100 red giants in the Kepler field, for which mass, radius, and evolutionary status had already been asteroseismologically established. These two kinds of spectroscopic and seismic information suffice to define the position on the "luminosity versus effective temperature" diagram and to assign an appropriate theoretical evolutionary track to each star. Making use of this advantage, we examined whether the stellar location on this diagram really matches the assigned track, which would make an interesting consistency check between theory and observation. It turned out that satisfactory agreement was confirmed in most cases (~90%, though appreciable discrepancies were seen for some stars such as higher-mass red-clump giants), suggesting that recent stellar evolution calculations are practically reliable. Since the relevant stellar age could also be obtained by this comparison, we derived the age-metallicity relation for these Kepler giants and found the following characteristics: (1) The resulting distribution is quite similar to what was previously concluded for FGK dwarfs. (2) The dispersion of metallicity progressively increases as the age becomes older. (3) Nevertheless, the maximum metallicity at any stellar age remains almost flat, which means the existence of super/near-solar metallicity stars in a considerably wide age range from ~(2--3)x 10^8~yr to ~10^10~yr.

==> anc/ReadMe_Online_Material.txt <==
Keywords: Galaxy: disc - Galxy: evolution - stars: evolution - 
stars: late-type - stars: oscillations

Abstract:

The files in this directory constitute the online materials for the paper 
"Fundamental stellar parameters and age-metallicity relation of Kepler red giants 
in comparison with theoretical evolutionary tracks (Y. Takeda, et al.)", 
which summarize the basic parameter data of 48 stars newly presented for this study 
(which are to be combined with the 58 stars already described in Paper I): 
The equivalent widths of Fe lines along with the resulting Fe abundances for 
determininations of atmospheric parameters (tableE1.dat, table E1p.dat), and 
the detailed results of spectrum-fitting analysis in the 6080-6089A region 
for deriving the projected rotational velocities (tableE2.dat).

File Summary:
--------------------------------------------------------------------------
FileName     Lrecl Records Explanations
--------------------------------------------------------------------------
ReadMe_Online_Material.txt -->  This file
tableE1.dat   670    235   EWs and abundances for each Fe lines (all but KIC 07341231)
tableE1p.dat  670     89   EWs and abundances for each Fe lines (only for KIC 07341231)
tableE2.dat   131     48   Broadening velocities and abundances from 6080-6089A fit
--------------------------------------------------------------------------

Description: "tableE1.dat and tableE1p.dat"
--------------------------------------------------------------------------
The basic atomic data, the equivalent widths, and the resulting Fe 
abundances (corresponding to the final parameters) are presented here 
for each of the Fe I and Fe II lines, which were used to determinine 
Teff, log g, vt, and [Fe/H] for each spectrum of different phase. 
The logarithmic Fe abundances [log_eps(Fe)] are expressed in the usual 
normalization of log_eps(H)=12.00.
Note that the first line is the header information including designation 
of each star with KIC number. The results for 47 stars (all but KIC 07341231) 
are summarized in "tableE1.dat", while those for KIC 07341231 are separately
given in "tableE1p.dat" (because the used line set is different).  
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE1.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   4  I4    ---    num       line No. (cf. Takeda et al. 2005, PASJ, 57, 27)
   5-  10  F6.2  ---    ecode     element code (26.00 for Fe I, 26.01 for Fe II)
  11-  19  F9.3    A    lambda    line (air) wavelength
  20-  25  F6.3   eV    chi_low   excitation potential of the lower level
  26-  32  F7.3  dex    log_gf    log(gf) value 
  33-  38  F6.1   mA    W_lam     Fe line equivalent widths for KIC 02573092
  39-  43  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 02573092
  44-  49  F6.1   mA    W_lam     Fe line equivalent widths for KIC 02696732
  50-  54  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 02696732
  55-  60  F6.1   mA    W_lam     Fe line equivalent widths for KIC 02988638
  61-  65  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 02988638
  66-  71  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03098045
  72-  76  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03098045
  77-  82  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03323943
  83-  87  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03323943
  88-  93  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03425476
  94-  98  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03425476
  99- 104  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03531478
 105- 109  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03531478
 110- 115  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04039306
 116- 120  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04039306
 121- 126  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04056266
 127- 131  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04056266
 132- 137  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04350501
 138- 142  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04350501
 143- 148  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04448777
 149- 153  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04448777
 154- 159  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04570120
 160- 164  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04570120
 165- 170  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04726049
 171- 175  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04726049
 176- 181  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05283798
 182- 186  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05283798
 187- 192  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05514974
 193- 197  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05514974
 198- 203  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05598645
 204- 208  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05598645
 209- 214  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05611192
 215- 219  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05611192
 220- 225  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05858034
 226- 230  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05858034
 231- 236  F6.1   mA    W_lam     Fe line equivalent widths for KIC 06531928
 237- 241  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 06531928
 242- 247  F6.1   mA    W_lam     Fe line equivalent widths for KIC 06579495
 248- 252  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 06579495
 253- 258  F6.1   mA    W_lam     Fe line equivalent widths for KIC 06665058
 259- 263  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 06665058
 264- 269  F6.1   mA    W_lam     Dummy data (see tableE1p.dat for KIC 07341231)
 270- 274  F5.2  dex    log_eps   Dummy data (see tableE1p.dat for KIC 07341231)
 275- 280  F6.1   mA    W_lam     Fe line equivalent widths for KIC 07584122
 281- 285  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 07584122
 286- 291  F6.1   mA    W_lam     Fe line equivalent widths for KIC 07734065
 292- 296  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 07734065
 297- 302  F6.1   mA    W_lam     Fe line equivalent widths for KIC 07799349
 303- 307  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 07799349
 308- 313  F6.1   mA    W_lam     Fe line equivalent widths for KIC 08475025
 314- 318  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 08475025
 319- 324  F6.1   mA    W_lam     Fe line equivalent widths for KIC 08493735
 325- 329  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 08493735
 330- 335  F6.1   mA    W_lam     Fe line equivalent widths for KIC 08751420
 336- 340  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 08751420
 341- 346  F6.1   mA    W_lam     Fe line equivalent widths for KIC 09145955
 347- 351  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 09145955
 352- 357  F6.1   mA    W_lam     Fe line equivalent widths for KIC 09349632
 358- 362  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 09349632
 363- 368  F6.1   mA    W_lam     Fe line equivalent widths for KIC 09583430
 369- 373  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 09583430
 374- 379  F6.1   mA    W_lam     Fe line equivalent widths for KIC 09812421
 380- 384  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 09812421
 385- 390  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10382615
 391- 395  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10382615
 396- 401  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10474071
 402- 406  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10474071
 407- 412  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10600926
 413- 417  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10600926
 418- 423  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10604460
 424- 428  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10604460
 429- 434  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10709799
 435- 439  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10709799
 440- 445  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10866415
 446- 450  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10866415
 451- 456  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11177749
 457- 461  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11177749
 462- 467  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11251115
 468- 472  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11251115
 473- 478  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11352756
 479- 483  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11352756
 484- 489  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11401156
 490- 494  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11401156
 495- 500  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11618103
 501- 505  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11618103
 506- 511  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11717120
 512- 516  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11717120
 517- 522  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11721438
 523- 527  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11721438
 528- 533  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11802968
 534- 538  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11802968
 539- 544  F6.1   mA    W_lam     Fe line equivalent widths for KIC 12008680
 545- 549  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 12008680
 550- 555  F6.1   mA    W_lam     Fe line equivalent widths for KIC 12070114
 556- 560  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 12070114
--------------------------------------------------------------------------------

Byte-by-byte Description: "tableE1p.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   4  I4    ---    num       line No.: line set by Takeda et al. (2006, PASJ, 58, 389)
   5-  10  F6.2  ---    ecode     element code (26.00 for Fe I, 26.01 for Fe II)
  11-  19  F9.3    A    lambda    line (air) wavelength
  20-  25  F6.3   eV    chi_low   excitation potential of the lower level
  26-  32  F7.3  dex    log_gf    log(gf) value 
  33-  38  F6.1   mA    W_lam     Fe line equivalent widths for KIC 07341231
  39-  43  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 07341231
--------------------------------------------------------------------------------


Description: "tableE2.dat"
--------------------------------------------------------------------------
The data contained in this file are the results of the synthetic spectral fitting 
analyses at the 6080-6089 A region, which were carried out to estimate the 
projected rotational velocities. Given are the Gaussian raw macrobroadening (v_M), 
instrumental broadening (v_ip: corresponding to R = 80000 in the present case
of Subaru/HDS), rotation+macroturbulence broadening (v_rm), 
macroturbulence broadening (v_mt [= 4.3 - 0.67*log g]), rotational broadening
(v_rt: derived from v_rm by subtracting the effect of v_mt), and the finally 
adopted projected roptational velocity (calibrated as v_e sin i = 1.01 v_rt + 0.67). 
See subsection 4.2 in Takeda et al. (2008, Paper I) for the details. 
Also presented are the abundance results for the six elements [log_eps(Si), 
log_eps(Ti), log_eps(V), log_eps(Fe), log_eps(Co), and log_eps(Ni), expressed 
in the usual definition of log_eps(H)=12.00] along with their differential abundances 
relative to the Sun [log_eps(star)-log_eps(Sun)] derived as by-products.  
Note that we used  log_eps_sun(Si)=7.455, log_eps_sun(Ti)=4.986, log_eps_sun(V)=3.908, 
log_eps_sun(Fe)=7.534, log_eps_sun(Co)=4.798, and log_eps_sun(Ni)=6.367) as in 
Takeda et al. (2008). Note that the abundance results are not given for KIC 07341231
because the broadening parameters were derived by fitting in a different wavelength 
region (5200-5212A) only for this very metal-poor star.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE2.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  8   I6    ---      KIC        KIC number
  10- 10   A1    ---      code       evolutionary status^(#)   
  13- 16   I4     K       Teff       effective temperature
  17- 21  F5.2  cm/s^2   log g       logarithmic surface gravity
  22- 26  F5.2   km/s     vt         microturbulent velocity
  27- 32  F6.2   ---     [Fe/H]      logarithmic Fe abundance relative to the Sun
  34- 38  F5.2   km/s     v_M        total macrobroadening (Gaussian e-folding width)
  39- 43  F5.2   km/s     v_ip       instrumental broadening (Gaussian e-folding width)
  44- 48  F5.2   km/s     v_rm       ip-subtracted macrobroadeng (=sqrt(v_M**2-v_ip**2))
  49- 53  F5.2   km/s     v_mt       macroturbulence broadening (= 4.3 - 0.67*log g)
  54- 58  F5.2   km/s     v_rt       rotational broadening [=sqrt(v_rm**2-v_mt**2)]
  59- 63  F5.2   km/s     v_e sin i  finally adopted v sini (=1.01*v_rt + 0.67) 
  65- 69  F5.2   dex      log_eps_Si Si abundance derived from 6080-6089 fit
  70- 74  F5.2   dex      log_eps_Ti Ti abundance derived from 6080-6089 fit
  75- 79  F5.2   dex      log_eps_V  V  abundance derived from 6080-6089 fit
  80- 84  F5.2   dex      log_eps_Fe Fe abundance derived from 6080-6089 fit
  85- 89  F5.2   dex      log_eps_Co Co abundance derived from 6080-6089 fit
  90- 94  F5.2   dex      log_eps_Ni Ni abundance derived from 6080-6089 fit
  96-101  F6.2   dex      [Si/H]     log_eps_Si(star)-log_eps_Si(Sun:7.455)
 102-107  F6.2   dex      [Ti/H]     log_eps_Ti(star)-log_eps_Ti(Sun:4.986)
 108-113  F6.2   dex      [V/H]      log_eps_V(star)-log_eps_V(Sun:3.908)
 114-119  F6.2   dex      [Fe/H]     log_eps_Fe(star)-log_eps_Fe(Sun:7.534)
 120-125  F6.2   dex      [Co/H]     log_eps_Co(star)-log_eps_Co(Sun:4.798)
 126-131  F6.2   dex      [Ni/H]     log_eps_Ni(star)-log_eps_Ni(Sun:6.367)
--------------------------------------------------------------------------------

^(#) "R"-- RG, "C" -- RC1, and "c" -- RC2


==> anc/tableE1.dat <==
#no. ecode  lambda   chi   loggf   02573092   02696732   02988638   03098045   03323943   03425476   03531478   04039306   04056266   04350501   04448777   04570120   04726049   05283798   05514974   05598645   05611192   05858034   06531928   06579495   06665058   07341231   07584122   07734065   07799349   08475025   08493735   08751420   09145955   09349632   09583430   09812421   10382615   10474071   10600926   10604460   10709799   10866415   11177749   11251115   11352756   11401156   11618103   11717120   11721438   11802968   12008680   12070114
0103 26.00 5225.525 0.110 -4.741   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 110.0 7.43   0.0 0.00   0.0 0.00 105.1 7.42   0.0 0.00   0.0 0.00  81.4 7.04   0.0 0.00   0.0 0.00   0.0 0.00 117.8 7.59   0.0 0.00   0.0 0.00   0.0 0.00  71.4 7.51  95.8 7.41 111.9 7.26   0.0 0.00   0.0 0.00  97.5 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.2 7.72   0.0 0.00  94.9 7.25   0.0 0.00 110.1 7.49   0.0 0.00   0.0 0.00
0104 26.00 5247.049 0.087 -4.942   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 109.3 7.53   0.0 0.00 117.8 7.58 118.0 7.63   0.0 0.00 118.2 7.58 102.1 7.39   0.0 0.00   0.0 0.00  98.3 7.41 117.2 7.61   0.0 0.00  76.1 7.07   0.0 0.00   0.0 0.00   0.0 0.00 107.0 7.48 115.7 7.15 117.8 7.82   0.0 0.00  60.6 7.44  88.5 7.39 105.7 7.26   0.0 0.00   0.0 0.00  89.3 7.29 110.3 7.05   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 107.8 7.67 115.3 7.44  87.6 7.24   0.0 0.00 104.0 7.52   0.0 0.00   0.0 0.00
0105 26.00 5250.208 0.121 -4.859   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 108.9 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 101.4 7.32   0.0 0.00   0.0 0.00  98.0 7.36   0.0 0.00   0.0 0.00  74.9 6.99   0.0 0.00   0.0 0.00   0.0 0.00 109.5 7.50 116.6 7.14   0.0 0.00   0.0 0.00  65.5 7.50  89.7 7.37 105.2 7.21   0.0 0.00   0.0 0.00  93.2 7.35 119.5 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 109.6 7.67 116.5 7.43  88.1 7.21   0.0 0.00 106.8 7.54   0.0 0.00   0.0 0.00
0106 26.00 5326.140 3.570 -2.153  83.0 7.62  60.9 7.39  78.5 7.77  64.5 7.31  69.4 7.45  75.4 7.55  57.6 7.46  71.3 7.46  65.0 7.54  59.8 7.47  66.3 7.62  66.9 7.59  50.3 7.30  83.7 7.74  76.3 7.47  50.8 7.38  62.9 7.53  63.1 7.34  26.1 6.85  68.2 7.54  58.1 7.38   0.0 0.00  54.3 7.39  50.9 7.06  70.1 7.85  61.0 7.42  30.8 7.44  43.6 7.32  49.0 7.16  69.7 7.66  82.9 7.88  43.9 7.26  49.6 7.05  75.9 7.77  63.3 7.34   0.0 0.00  78.7 7.64  64.5 7.52  76.6 7.51  78.9 7.69  83.1 7.61  56.7 7.55  57.7 7.34  39.6 7.16  72.2 7.72  51.8 7.42  56.8 7.19  83.4 7.69
0107 26.00 5412.798 4.440 -1.727  47.7 7.49  35.3 7.37  43.8 7.56  34.5 7.26  38.4 7.37  41.9 7.42  33.4 7.43  40.1 7.38  38.1 7.49  35.4 7.45  40.1 7.55  37.0 7.48  26.6 7.28  50.9 7.61  45.0 7.42  26.3 7.30  36.5 7.49  33.4 7.29   9.4 6.76  37.8 7.40  33.9 7.36   0.0 0.00  31.2 7.38  25.2 7.07  46.5 7.81  37.6 7.44  17.2 7.46  23.9 7.34  23.4 7.11  40.4 7.54  49.9 7.69  22.3 7.23  24.0 7.05  42.7 7.57  34.0 7.29  55.3 7.64  49.1 7.55  37.9 7.44  45.2 7.43  46.2 7.55  48.0 7.46  36.1 7.58  31.7 7.32  19.8 7.15  45.9 7.66  31.4 7.45  29.5 7.19  48.7 7.53
0108 26.00 5491.840 4.190 -2.139  53.4 7.71  29.9 7.36  38.6 7.57  28.0 7.24  27.5 7.25  37.7 7.46  24.3 7.33  33.3 7.36  32.0 7.49  29.4 7.43  42.4 7.73  31.9 7.50  27.0 7.42  49.7 7.70  41.4 7.45  21.9 7.32  31.8 7.52  23.9 7.19   8.1 6.83  35.0 7.46  36.3 7.54   0.0 0.00  26.3 7.39  22.9 7.14  45.8 7.92  32.0 7.43  13.2 7.49  18.4 7.33  20.5 7.16  36.4 7.58  46.4 7.74  18.0 7.24  17.5 6.99  35.6 7.55  28.0 7.28  50.8 7.66  38.7 7.42  35.2 7.49  43.0 7.50  37.7 7.50  45.5 7.52  29.9 7.56  23.4 7.24  17.6 7.22  39.3 7.65  27.8 7.49  22.9 7.16  42.4 7.52
0110 26.00 5661.348 4.280 -1.790  61.7 7.62  41.7 7.38  58.5 7.73  42.7 7.30  50.1 7.47  54.9 7.55  44.1 7.54  50.8 7.46  45.9 7.53  44.7 7.53  50.5 7.66  44.9 7.51  32.3 7.29  63.5 7.73  59.4 7.57  32.2 7.33  49.9 7.64  39.6 7.28  12.2 6.78  49.2 7.53  42.1 7.43   0.0 0.00  39.4 7.44  27.4 7.00  57.9 7.94  45.4 7.48  19.0 7.42  28.4 7.34  32.3 7.20  50.1 7.62  66.9 7.92  26.3 7.22  24.9 6.94  51.4 7.62  39.4 7.27  70.4 7.82  55.4 7.55  46.5 7.50  60.7 7.61  59.4 7.68  56.7 7.50  43.9 7.63  37.8 7.32  23.8 7.15  55.7 7.74  36.0 7.43  38.8 7.26  62.9 7.68
0111 26.00 5696.102 4.550 -1.847  37.5 7.52  24.5 7.33  29.2 7.47  25.0 7.28  25.3 7.31  32.8 7.47  23.4 7.41  25.0 7.28  26.1 7.44  22.7 7.36  34.0 7.64  29.4 7.53  21.9 7.38  38.9 7.60  33.7 7.42  21.3 7.39  23.8 7.42  24.7 7.31  10.7 7.06  29.1 7.43  27.5 7.44   0.0 0.00  23.6 7.41  18.8 7.13  34.9 7.77  26.9 7.42  10.0 7.39  15.5 7.30  17.6 7.17  31.3 7.57  38.4 7.68  16.3 7.27  14.4 6.99  28.9 7.49  23.3 7.27  46.6 7.70  34.5 7.46  29.0 7.45  33.7 7.43  33.4 7.52  35.0 7.43  26.6 7.57  21.9 7.30  15.0 7.22  33.7 7.62  22.5 7.44  19.1 7.15  35.1 7.49
0112 26.00 5701.545 2.560 -2.087   0.0 0.00 115.4 7.30   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 113.7 7.46   0.0 0.00 118.5 7.44 114.3 7.40   0.0 0.00   0.0 0.00 104.5 7.30   0.0 0.00   0.0 0.00  98.3 7.25   0.0 0.00   0.0 0.00  77.1 6.92   0.0 0.00 117.9 7.41   0.0 0.00 110.7 7.41 111.9 7.08   0.0 0.00   0.0 0.00  83.0 7.52  95.4 7.32 100.5 7.08   0.0 0.00   0.0 0.00  95.5 7.26 109.2 7.04   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 112.8 7.55 113.0 7.29  93.1 7.19   0.0 0.00 108.8 7.43 117.4 7.17   0.0 0.00
0113 26.00 5705.466 4.300 -1.433  71.3 7.47  56.2 7.36  67.2 7.57  59.7 7.30  61.5 7.37  66.9 7.46  57.4 7.51  64.5 7.40  58.4 7.45  58.9 7.51  67.6 7.71  63.7 7.57  55.7 7.48  74.4 7.61  68.7 7.42  46.9 7.33  60.8 7.53  58.8 7.33  27.1 6.92  61.3 7.46  56.1 7.42   0.0 0.00  53.3 7.42  53.9 7.21  64.4 7.74  64.6 7.58  36.0 7.51  44.9 7.38  49.3 7.24  68.2 7.67  72.0 7.68  46.4 7.36  44.3 7.03  65.8 7.59  60.5 7.36  77.9 7.63  67.8 7.49  63.3 7.56  68.0 7.42  71.4 7.59  69.4 7.42  57.1 7.59  55.1 7.36  39.5 7.20  69.0 7.69  52.2 7.48  54.6 7.24  74.2 7.58
0114 26.00 5778.455 2.590 -3.468  74.6 7.48  56.7 7.38  69.9 7.66  59.7 7.30  61.7 7.37  72.9 7.55  51.1 7.45  69.6 7.49  56.9 7.50  54.3 7.46  64.4 7.65  58.3 7.54  45.3 7.35  73.4 7.56  73.8 7.45  42.2 7.34  59.8 7.61  57.4 7.33  21.8 6.94  66.0 7.55  57.6 7.45   0.0 0.00  50.7 7.44  44.7 7.07  63.2 7.80  58.7 7.46  19.5 7.48  35.7 7.36  42.3 7.15  67.2 7.71  72.8 7.71  34.4 7.24  43.6 7.05  62.8 7.58  57.5 7.33  83.5 7.63  72.3 7.47  60.1 7.48  76.5 7.53  70.8 7.58  78.4 7.50  53.1 7.62  53.2 7.37  32.7 7.18  66.3 7.69  47.6 7.47  50.3 7.19  78.6 7.61
0115 26.00 5784.657 3.340 -2.615  70.5 7.47  53.2 7.35  60.3 7.49  53.6 7.22  55.8 7.30  63.8 7.43  48.5 7.39  59.7 7.35  50.4 7.37  51.3 7.41  60.9 7.61  54.2 7.46  45.1 7.34  67.0 7.49  65.5 7.36  41.2 7.31  50.9 7.43  52.5 7.27  21.2 6.89  58.8 7.44  49.5 7.30   0.0 0.00  48.4 7.40  39.9 7.00  62.4 7.79  53.9 7.39  23.5 7.47  36.9 7.35  40.8 7.14  61.2 7.60  68.1 7.66  35.5 7.24  35.8 6.92  58.4 7.51  49.5 7.20  72.5 7.50  64.2 7.39  57.0 7.45  64.5 7.36  64.1 7.49  66.0 7.34  52.4 7.59  48.7 7.29  31.9 7.14  61.1 7.60  47.5 7.46  46.0 7.13  67.1 7.45
0116 26.00 5855.091 4.607 -1.478  51.1 7.48  40.4 7.40  47.4 7.55  37.0 7.23  38.6 7.29  46.5 7.44  35.0 7.38  45.6 7.42  41.5 7.47  35.2 7.36  46.1 7.61  45.9 7.58  29.8 7.27  53.6 7.58  45.5 7.35  29.8 7.30  44.6 7.57  35.5 7.25  13.2 6.85  41.4 7.41  36.9 7.36   0.0 0.00  36.4 7.42  31.1 7.13  47.7 7.75  42.8 7.48  21.9 7.50  27.4 7.34  28.7 7.16  46.1 7.58  53.5 7.68  25.6 7.24  24.3 6.97  45.9 7.55  35.6 7.25  59.7 7.66  46.1 7.42  43.1 7.48  48.7 7.43  50.5 7.56  51.0 7.45  38.5 7.54  34.1 7.29  24.0 7.19  46.2 7.58  34.3 7.44  33.5 7.20  51.0 7.50
0117 26.00 5909.970 3.210 -2.579  95.9 7.78  71.8 7.56  86.0 7.84  75.3 7.46   0.0 0.00  85.9 7.68  63.3 7.53  82.1 7.60   0.0 0.00  69.9 7.63  73.9 7.71  77.7 7.76  57.7 7.43  92.4 7.81  88.0 7.62  59.5 7.54  75.3 7.74  71.2 7.45  25.1 6.82  80.9 7.75  70.3 7.60   0.0 0.00  62.9 7.54  62.5 7.25  70.4 7.78  71.2 7.58  36.2 7.59  50.1 7.45  56.8 7.29  79.9 7.81  88.0 7.88  48.4 7.34  55.9 7.12  79.9 7.77  75.9 7.53 102.0 7.91  86.9 7.70  69.1 7.54  89.3 7.68  88.8 7.80  94.1 7.72  63.7 7.66  64.2 7.43  43.4 7.22  79.2 7.79  57.1 7.50   0.0 0.00  95.1 7.82
0118 26.00 5956.692 0.859 -4.537   0.0 0.00 104.7 7.43 112.2 7.53 115.0 7.36 117.0 7.46   0.0 0.00  93.9 7.45   0.0 0.00  99.4 7.42 100.2 7.51 106.2 7.59 104.9 7.55  87.6 7.35   0.0 0.00   0.0 0.00  82.7 7.35 100.0 7.49 109.1 7.36  58.0 6.95 114.7 7.62 103.6 7.50   0.0 0.00  92.2 7.43  96.7 7.07 103.6 7.76 104.2 7.47  48.8 7.49  73.2 7.33  88.2 7.17 109.0 7.64   0.0 0.00  76.3 7.29  94.1 7.04 111.2 7.63 114.0 7.44   0.0 0.00   0.0 0.00 106.6 7.55   0.0 0.00   0.0 0.00   0.0 0.00  90.3 7.54  97.8 7.34  77.2 7.32 109.1 7.63  85.8 7.42 109.2 7.34   0.0 0.00
0119 26.00 6082.708 2.223 -3.555 100.3 7.60  75.9 7.44  84.7 7.60  79.0 7.30  80.6 7.38  93.6 7.60  68.0 7.46  87.3 7.47  74.8 7.51  67.6 7.39  77.7 7.59  78.3 7.59  63.4 7.39  98.3 7.69  93.6 7.46  56.9 7.32  72.9 7.52  78.4 7.38  34.1 6.92  81.4 7.52  79.7 7.62   0.0 0.00  66.6 7.45  61.5 7.02  78.6 7.80  77.6 7.52  29.7 7.45  51.9 7.38  61.1 7.19  82.5 7.67  95.0 7.82  52.5 7.30  61.6 7.03  81.3 7.60  81.1 7.42 115.7 7.93  93.9 7.57  78.8 7.55  97.0 7.57  92.2 7.64 106.4 7.70  67.0 7.58  70.1 7.36  49.0 7.21  82.8 7.68  62.6 7.47  74.8 7.29  99.0 7.64
0120 26.00 6120.244 0.910 -5.906  57.8 7.47  36.3 7.34  39.4 7.48  37.9 7.26  41.3 7.36  49.3 7.45  27.3 7.39  43.8 7.37  29.4 7.41  31.9 7.42  46.0 7.62  33.0 7.51  23.7 7.34  54.5 7.54  52.5 7.34  19.7 7.28  31.0 7.52  35.2 7.32   9.6 7.03  45.1 7.45  39.9 7.40   0.0 0.00  28.9 7.42  24.3 7.05  40.7 7.76  39.1 7.44   7.1 7.73  14.1 7.36  21.5 7.12  39.4 7.58  48.3 7.61  15.5 7.26  21.8 7.00  38.8 7.54  36.0 7.32  70.8 7.62  60.3 7.43  46.3 7.53  61.2 7.50  49.2 7.54  62.4 7.45  28.2 7.55  30.9 7.34  13.2 7.13  38.6 7.56  26.6 7.43  32.1 7.25  58.6 7.52
0121 26.00 6136.993 2.198 -2.910   0.0 0.00 100.0 7.26 111.6 7.44 108.6 7.20 110.8 7.29 116.8 7.35  90.7 7.28 112.7 7.27  99.6 7.33  93.1 7.26 103.7 7.44   0.0 0.00  87.2 7.24   0.0 0.00   0.0 0.00  82.7 7.23  97.9 7.34 102.1 7.16  59.9 6.86 108.0 7.39  98.0 7.30   0.0 0.00  90.9 7.30  88.1 6.86 104.7 7.64  96.8 7.23  56.8 7.34  75.9 7.23  85.5 7.04 113.5 7.62 116.8 7.53  75.9 7.15  89.2 6.90 106.9 7.44 105.0 7.20   0.0 0.00   0.0 0.00 105.1 7.42   0.0 0.00 117.1 7.42   0.0 0.00  94.6 7.50  94.8 7.20  74.4 7.12 112.6 7.60  87.8 7.34 102.7 7.16   0.0 0.00
0122 26.00 6151.617 2.176 -3.296 111.8 7.46  88.2 7.36  97.5 7.51  93.7 7.25  97.5 7.38 101.5 7.40  81.4 7.43 101.1 7.40  89.8 7.48  82.4 7.38  93.4 7.59  89.2 7.48  75.8 7.34 110.2 7.57 106.7 7.36  71.8 7.33  87.9 7.49  90.8 7.29  48.4 6.94  94.7 7.46  87.9 7.44   0.0 0.00  79.9 7.41  78.6 7.02  89.4 7.68  87.4 7.38  46.7 7.50  66.3 7.37  72.7 7.12  92.3 7.54 103.0 7.62  64.9 7.25  80.5 7.08  94.1 7.53  92.3 7.30   0.0 0.00 106.1 7.45  91.1 7.47 106.5 7.40 104.4 7.53 112.2 7.43  81.2 7.56  84.5 7.34  62.2 7.19  95.8 7.61  75.9 7.44  89.6 7.25 110.3 7.50
0123 26.00 6173.341 2.223 -2.888   0.0 0.00 105.1 7.37 119.8 7.60 111.0 7.24 115.8 7.38   0.0 0.00  96.2 7.40   0.0 0.00 104.8 7.44 101.1 7.43 106.6 7.50 111.4 7.58  92.7 7.36   0.0 0.00   0.0 0.00  86.6 7.31 105.0 7.49 112.2 7.37  64.3 6.96 113.8 7.50 102.1 7.38   0.0 0.00  95.5 7.40 103.5 7.18 109.2 7.73 106.2 7.43  64.9 7.51  80.5 7.33  88.4 7.11 115.2 7.66   0.0 0.00  81.9 7.29  92.4 6.97 118.0 7.66 113.8 7.38   0.0 0.00   0.0 0.00 111.2 7.54   0.0 0.00   0.0 0.00   0.0 0.00  97.7 7.56 100.3 7.32  77.8 7.20 116.4 7.67  90.0 7.39 107.6 7.26   0.0 0.00
0124 26.00 6180.203 2.730 -2.615 118.1 7.61  89.6 7.39 106.5 7.69  94.2 7.27 100.2 7.43 102.0 7.42  84.5 7.47 107.6 7.54  93.8 7.55  81.2 7.33  92.0 7.55  99.5 7.67  78.9 7.37 117.1 7.71 113.4 7.52  71.3 7.28  94.9 7.61  95.0 7.37  51.9 6.96 101.3 7.62  88.3 7.45   0.0 0.00  81.7 7.42  76.6 6.97  92.8 7.73  90.5 7.45  51.6 7.46  68.8 7.36  74.5 7.13 103.4 7.76 108.2 7.72  70.5 7.33  80.3 7.07 100.1 7.64  93.4 7.32   0.0 0.00 110.6 7.58  89.3 7.43 114.1 7.58 113.1 7.71 118.2 7.58  86.6 7.64  83.7 7.30  63.0 7.16 103.1 7.75  80.7 7.51  89.6 7.24 118.6 7.69
0125 26.00 6200.314 2.609 -2.360   0.0 0.00 106.7 7.38 117.8 7.54 114.4 7.29 117.6 7.40   0.0 0.00  98.8 7.41   0.0 0.00 107.9 7.47 100.4 7.38 110.1 7.55 113.6 7.58  94.2 7.34   0.0 0.00   0.0 0.00  92.1 7.38 109.9 7.54 111.1 7.32  69.9 7.02 115.8 7.54 106.8 7.47   0.0 0.00  98.3 7.41  97.2 7.01 114.9 7.79 107.5 7.44  71.4 7.52  84.5 7.34  94.2 7.20 115.6 7.63   0.0 0.00  84.7 7.28  96.6 7.02 115.3 7.58 111.1 7.30   0.0 0.00   0.0 0.00 111.1 7.53   0.0 0.00   0.0 0.00   0.0 0.00 102.9 7.61 104.0 7.36  80.9 7.20 117.9 7.67  96.8 7.48 109.7 7.26   0.0 0.00
0126 26.00 6219.279 2.198 -2.458   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 119.3 7.41   0.0 0.00   0.0 0.00 110.0 7.32   0.0 0.00   0.0 0.00  82.9 6.92   0.0 0.00   0.0 0.00   0.0 0.00 117.8 7.36   0.0 0.00   0.0 0.00   0.0 0.00  89.0 7.58 102.2 7.33 112.4 7.14   0.0 0.00   0.0 0.00 102.9 7.26 119.5 7.05   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  99.4 7.17   0.0 0.00 115.0 7.37   0.0 0.00   0.0 0.00
0127 26.00 6232.639 3.650 -1.197   0.0 0.00 106.1 7.41 119.4 7.62 110.9 7.32 115.5 7.44   0.0 0.00 101.2 7.45 117.9 7.46 108.2 7.51 102.9 7.43 113.7 7.62 112.5 7.59  97.6 7.39   0.0 0.00   0.0 0.00  91.8 7.33 113.3 7.62 112.3 7.42  66.5 6.87 111.2 7.51 104.2 7.44   0.0 0.00 101.5 7.46  96.9 7.09   0.0 0.00 110.0 7.53  78.5 7.52  88.5 7.35  90.3 7.15 117.8 7.71   0.0 0.00  87.0 7.28  90.9 6.98 118.0 7.68 109.6 7.35   0.0 0.00   0.0 0.00 109.5 7.55   0.0 0.00   0.0 0.00   0.0 0.00 107.9 7.64 102.0 7.35  84.2 7.20 117.9 7.70  99.6 7.45 107.7 7.30   0.0 0.00
0128 26.00 6240.645 2.220 -3.269 110.0 7.48  90.0 7.46  97.8 7.57  92.8 7.28  99.2 7.46 105.3 7.53  77.8 7.39 102.9 7.49  89.1 7.51  79.8 7.37  89.9 7.57  94.0 7.62  73.5 7.32 108.2 7.59 105.5 7.39  71.2 7.36  85.5 7.48  95.8 7.44  47.7 6.95  91.9 7.46  85.9 7.45   0.0 0.00  77.0 7.38  81.4 7.11  89.6 7.74  89.0 7.47  42.1 7.42  63.9 7.35  73.3 7.16  93.7 7.62 104.6 7.71  65.1 7.29  73.7 6.97  96.7 7.63  94.8 7.40   0.0 0.00 104.1 7.49  88.1 7.46 106.8 7.47 106.2 7.62 108.9 7.43  80.7 7.60  82.4 7.33  59.2 7.15  93.8 7.61  73.6 7.43  90.3 7.30 111.6 7.60
0129 26.00 6265.131 2.176 -2.578   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 118.2 7.36   0.0 0.00   0.0 0.00 108.7 7.29   0.0 0.00   0.0 0.00 103.3 7.27   0.0 0.00   0.0 0.00  81.7 6.98   0.0 0.00   0.0 0.00   0.0 0.00 118.2 7.44   0.0 0.00   0.0 0.00   0.0 0.00  84.5 7.57  99.1 7.34 108.1 7.14   0.0 0.00   0.0 0.00  98.6 7.26 113.6 7.02   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  95.1 7.17   0.0 0.00 113.0 7.42   0.0 0.00   0.0 0.00
0130 26.00 6271.276 3.330 -2.751  70.4 7.55  50.0 7.37  60.7 7.58  51.5 7.27  55.1 7.37  62.1 7.47  47.3 7.46  59.2 7.42  51.3 7.48  49.7 7.47  56.5 7.59  55.2 7.57  39.3 7.31  74.4 7.71  65.2 7.43  37.3 7.31  53.3 7.56  50.4 7.32  18.3 6.90  54.9 7.44  50.7 7.42   0.0 0.00  44.2 7.40  40.0 7.09  58.7 7.79  52.0 7.43  23.2 7.56  32.6 7.35  38.0 7.17  59.5 7.64  64.8 7.66  32.5 7.26  30.7 6.91  59.8 7.62  50.9 7.32  73.6 7.60  62.5 7.43  57.4 7.54  70.1 7.55  65.3 7.59  70.6 7.51  48.6 7.60  45.3 7.32  28.4 7.15  58.1 7.61  41.7 7.42  43.1 7.17  69.6 7.57
0131 26.00 6280.616 0.859 -4.363   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 110.2 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 101.6 7.44   0.0 0.00   0.0 0.00  98.7 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 109.7 7.59   0.0 0.00   0.0 0.00   0.0 0.00  61.4 7.54  87.2 7.43 104.2 7.30   0.0 0.00   0.0 0.00  91.8 7.43 107.1 7.08   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0132 26.00 6297.792 2.223 -2.740   0.0 0.00 111.3 7.32   0.0 0.00 118.9 7.23   0.0 0.00   0.0 0.00 103.8 7.39   0.0 0.00 115.5 7.49 112.4 7.48   0.0 0.00 113.8 7.46  97.1 7.28   0.0 0.00   0.0 0.00  92.8 7.28 109.9 7.42 118.9 7.33  70.8 6.96   0.0 0.00 106.8 7.31   0.0 0.00 101.8 7.36 110.5 7.15   0.0 0.00 117.7 7.49  72.6 7.52  86.1 7.29  97.6 7.14   0.0 0.00   0.0 0.00  85.7 7.21 100.4 6.97   0.0 0.00 118.0 7.29   0.0 0.00   0.0 0.00 115.0 7.45   0.0 0.00   0.0 0.00   0.0 0.00 104.2 7.52 104.8 7.24   0.0 0.00   0.0 0.00  96.7 7.36 114.9 7.23   0.0 0.00
0133 26.00 6311.500 2.832 -3.141  76.5 7.43  60.0 7.37  67.9 7.52  58.5 7.19  69.1 7.43  72.7 7.46  55.3 7.44  66.3 7.34  56.1 7.38  54.9 7.38  61.6 7.50  66.3 7.60  48.6 7.33  75.4 7.51  79.4 7.47   0.0 0.00  63.3 7.58  69.4 7.48  24.0 6.91  64.4 7.42   0.0 0.00   0.0 0.00  50.9 7.36  49.3 7.07  63.2 7.70  58.7 7.37  22.6 7.45  40.3 7.36  48.1 7.19  63.9 7.54  75.0 7.66  40.6 7.28  48.3 7.06  66.5 7.56  62.0 7.32   0.0 0.00  71.7 7.38  63.7 7.47  76.1 7.43  71.0 7.49  82.0 7.49  56.0 7.58  51.8 7.25  42.3 7.31  75.0 7.77  54.6 7.54  51.0 7.12  79.6 7.54
0134 26.00 6322.690 2.588 -2.326   0.0 0.00 111.0 7.38   0.0 0.00 119.0 7.30   0.0 0.00   0.0 0.00 106.7 7.49   0.0 0.00 112.7 7.48 105.2 7.39 116.3 7.58 117.7 7.58 101.7 7.42   0.0 0.00   0.0 0.00  95.5 7.37 109.7 7.45 116.2 7.33  70.8 6.97 118.5 7.50 105.2 7.35   0.0 0.00 102.5 7.42 104.3 7.08   0.0 0.00 114.4 7.49  72.0 7.46  87.9 7.34  96.4 7.16   0.0 0.00   0.0 0.00  87.1 7.26 101.0 7.03   0.0 0.00 116.5 7.32   0.0 0.00   0.0 0.00 114.7 7.52   0.0 0.00   0.0 0.00   0.0 0.00 104.9 7.57 105.8 7.31  83.8 7.18   0.0 0.00  98.5 7.43 109.4 7.18   0.0 0.00
0135 26.00 6353.835 0.915 -6.477  32.2 7.43  17.1 7.22  23.8 7.65  16.7 7.04  19.5 7.25  28.2 7.50  14.0 7.47  24.5 7.39  13.1 7.40  14.1 7.36  22.7 7.59  17.7 7.65   9.8 7.28  30.4 7.56  30.8 7.29  12.5 7.52   0.0 0.00  15.0 7.16   3.8 6.93  22.3 7.34  23.1 7.43   0.0 0.00  12.6 7.38   0.0 0.00  19.3 7.81  19.7 7.41   0.0 0.00   5.5 7.38  11.2 7.10  18.8 7.61  29.2 7.77   6.0 7.20   0.0 0.00  21.1 7.67  15.5 7.17  50.2 7.78  36.5 7.33  26.0 7.55  33.5 7.40  27.5 7.62  35.2 7.33  13.6 7.65  13.0 7.21   6.4 7.17  19.5 7.63  10.6 7.35  14.3 7.10  34.3 7.54
0138 26.00 6518.365 2.830 -2.564 110.6 7.48  85.7 7.33  98.2 7.53  97.3 7.35  93.1 7.31 112.9 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  86.0 7.55 114.6 7.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  64.5 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  81.3 7.26   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  96.1 7.38   0.0 0.00  86.4 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 110.9 7.55
0139 26.00 6574.225 0.990 -4.980 114.3 7.60  85.0 7.45  90.3 7.54  91.7 7.35  92.3 7.42 102.8 7.55  73.5 7.47 100.3 7.51  81.0 7.51  77.3 7.47  85.8 7.58  81.2 7.53  67.9 7.40 108.0 7.64 106.4 7.44  62.9 7.38  77.8 7.52  86.3 7.37  36.6 6.98  95.0 7.61  80.3 7.41   0.0 0.00  73.2 7.47  74.0 7.12  84.2 7.79  83.5 7.46  24.0 7.49  52.2 7.39  66.3 7.19  88.1 7.63 103.2 7.77  55.7 7.33  64.6 6.97  87.0 7.57  89.5 7.41   0.0 0.00 109.7 7.59  84.0 7.46 108.1 7.51 101.2 7.61 113.1 7.51  74.8 7.67  77.0 7.37  51.6 7.23  87.8 7.62  68.2 7.50  84.3 7.32 116.0 7.71
0140 26.00 6581.207 1.480 -4.751 102.9 7.79  69.0 7.50  79.4 7.70  73.9 7.41  67.4 7.33  92.5 7.75  60.5 7.55  89.1 7.69  60.8 7.48  67.6 7.63  73.3 7.69  68.0 7.63  49.3 7.36  93.4 7.75  90.6 7.54  47.2 7.39  69.3 7.71  69.7 7.43  22.5 6.96  76.5 7.59  75.1 7.68   0.0 0.00  59.0 7.53  54.7 7.14  80.1 8.06  69.3 7.54  17.5 7.57  37.4 7.40  48.6 7.20  73.4 7.70   0.0 0.00  39.5 7.32  44.7 6.97  78.9 7.77  71.9 7.46   0.0 0.00  94.4 7.69  70.5 7.54  93.4 7.63   0.0 0.00 102.3 7.72  57.8 7.65  62.5 7.45  35.8 7.22  79.2 7.82  49.4 7.43  66.7 7.37 102.1 7.85
0141 26.00 6593.871 2.433 -2.359   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 114.0 7.44   0.0 0.00   0.0 0.00 118.2 7.44   0.0 0.00   0.0 0.00 111.2 7.41   0.0 0.00   0.0 0.00 107.0 7.41   0.0 0.00   0.0 0.00  80.6 7.01   0.0 0.00   0.0 0.00   0.0 0.00 113.6 7.44 119.2 7.18   0.0 0.00   0.0 0.00  83.9 7.57  95.8 7.33 105.9 7.17   0.0 0.00   0.0 0.00 101.3 7.37 111.4 7.05   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.2 7.61 117.6 7.35  94.3 7.22   0.0 0.00 108.6 7.42   0.0 0.00   0.0 0.00
0142 26.00 6609.110 2.559 -2.616   0.0 0.00 107.5 7.52   0.0 0.00 112.1 7.37 116.0 7.49   0.0 0.00 101.1 7.59   0.0 0.00 106.7 7.57 101.1 7.52 114.9 7.77 110.1 7.63  93.1 7.45   0.0 0.00   0.0 0.00  85.5 7.37 112.8 7.73 113.1 7.48  60.5 6.95 114.9 7.64 104.8 7.55   0.0 0.00  96.0 7.50  97.1 7.14 116.6 7.95 107.7 7.57  61.2 7.46  81.2 7.42  88.3 7.20   0.0 0.00   0.0 0.00  80.4 7.33  90.1 7.02 115.5 7.70 110.2 7.40   0.0 0.00   0.0 0.00 107.8 7.59   0.0 0.00   0.0 0.00   0.0 0.00 102.5 7.74  98.2 7.37  75.2 7.22 119.5 7.82  91.1 7.50 104.7 7.29   0.0 0.00
0143 26.00 6625.021 1.010 -5.307 101.7 7.71  73.5 7.55  80.3 7.68  74.5 7.38  81.1 7.55  89.9 7.64  61.8 7.57  84.6 7.56  61.2 7.47  64.7 7.55  75.0 7.69  66.7 7.59  49.9 7.37 101.4 7.85  96.7 7.59  44.5 7.34  66.3 7.64  75.8 7.52  22.3 6.97  84.6 7.72  75.7 7.65   0.0 0.00  60.1 7.54  50.4 7.04  76.7 7.96  70.7 7.54  14.1 7.53  36.3 7.41  49.8 7.21  73.5 7.68  95.8 7.96  36.6 7.28  46.8 7.00  75.3 7.68  73.4 7.46   0.0 0.00   0.0 0.00  78.6 7.68  95.7 7.61  89.3 7.72   0.0 0.00  59.3 7.67  66.1 7.50  38.6 7.29  75.4 7.72  55.2 7.54  66.9 7.35 103.7 7.81
0144 26.00 6667.725 4.580 -2.125  33.3 7.71  21.6 7.53  24.8 7.63  22.2 7.47  20.9 7.46  30.8 7.69  19.5 7.56  25.0 7.55  21.1 7.58  22.3 7.62  27.7 7.76  24.1 7.67  14.7 7.42  32.4 7.73  28.2 7.57  11.4 7.31  18.9 7.55  20.7 7.48   0.0 0.00  24.6 7.59  25.0 7.65   0.0 0.00  17.4 7.50  16.4 7.32  33.0 7.99  20.3 7.51   8.3 7.56  11.5 7.41  14.9 7.35  26.9 7.73  32.3 7.81  12.3 7.39  11.8 7.16  25.8 7.68  20.2 7.46  45.0 7.95  34.5 7.75  26.7 7.67  28.2 7.58  29.8 7.71  33.4 7.68  25.0 7.80  17.8 7.45  12.1 7.37  27.2 7.74   0.0 0.00  14.5 7.28  33.0 7.72
0145 26.00 6699.162 4.590 -2.081  32.9 7.67  18.6 7.41  25.4 7.61  21.0 7.41  16.9 7.31  24.7 7.52  18.3 7.49  23.7 7.49  19.8 7.50  17.0 7.43  25.7 7.68  24.9 7.66  13.9 7.35  32.3 7.70  26.1 7.49  15.2 7.43  18.9 7.52  15.8 7.29   4.9 6.91  22.2 7.49  19.3 7.45   0.0 0.00  18.3 7.50  14.3 7.22  28.5 7.85  19.1 7.44  10.2 7.63  11.0 7.36  11.9 7.19  23.1 7.60  32.4 7.78  12.4 7.36   8.5 6.96  25.6 7.65  14.3 7.24  35.4 7.72  26.6 7.53  25.6 7.61  27.1 7.52  26.4 7.59  29.2 7.55  20.1 7.63  17.5 7.41   8.4 7.15  25.0 7.65  15.5 7.46  13.8 7.22  27.7 7.57
0146 26.00 6739.520 1.557 -4.790  70.1 7.32  53.6 7.30  55.6 7.38  47.5 7.06  52.2 7.18  62.7 7.31  41.2 7.28  61.6 7.31  44.7 7.30  42.8 7.25  57.0 7.46  49.5 7.41  39.9 7.29  67.9 7.40  66.8 7.23  35.2 7.25  45.4 7.38  50.6 7.21  12.7 6.75  57.2 7.32  52.4 7.30   0.0 0.00  42.3 7.30  34.5 6.89  53.8 7.62  48.7 7.25  14.5 7.57  24.5 7.23  32.3 6.99  50.7 7.39  62.5 7.48  28.0 7.18  28.0 6.76  56.1 7.46  52.8 7.24  79.1 7.42  71.3 7.32  59.3 7.42  63.4 7.19  62.4 7.39  72.5 7.28  40.4 7.41  45.1 7.23  25.8 7.10  53.6 7.44  41.5 7.37  40.5 7.02  72.7 7.41
0147 26.00 6750.150 2.424 -2.570   0.0 0.00 111.3 7.40   0.0 0.00 119.7 7.31   0.0 0.00   0.0 0.00 104.8 7.47   0.0 0.00 116.3 7.57 112.3 7.56   0.0 0.00   0.0 0.00  98.2 7.36   0.0 0.00   0.0 0.00  92.8 7.33 113.8 7.55 117.4 7.36  70.7 6.99   0.0 0.00 109.7 7.47   0.0 0.00 105.3 7.50 109.3 7.19   0.0 0.00 113.3 7.49  70.2 7.47  87.6 7.36  96.5 7.18   0.0 0.00   0.0 0.00  89.1 7.33 102.6 7.07   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 103.9 7.58 109.1 7.39  84.8 7.23   0.0 0.00  96.4 7.41 115.6 7.30   0.0 0.00
0148 26.00 6752.705 4.640 -1.186  83.5 7.79  54.8 7.41  72.1 7.73  60.1 7.39  60.0 7.42  73.9 7.67  60.1 7.63  65.7 7.50  60.8 7.56  56.1 7.51  66.5 7.75  62.4 7.59  46.0 7.33  81.5 7.82  68.7 7.50  44.3 7.34  60.9 7.59  55.7 7.35  23.9 6.91  64.4 7.61  54.8 7.48   0.0 0.00  54.7 7.52  43.7 7.09  68.9 7.89  60.1 7.55  32.7 7.46  41.5 7.36  39.7 7.11  67.7 7.71  79.6 7.89  39.0 7.26  38.0 6.99  67.0 7.67  61.2 7.45   0.0 0.00  70.8 7.66  66.3 7.70  76.4 7.68  80.8 7.84   0.0 0.00  58.7 7.68  55.7 7.45  34.8 7.16   0.0 0.00  50.1 7.50  45.4 7.14  77.0 7.71
0149 26.00 6793.252 4.080 -2.366  41.6 7.51  29.3 7.39  38.4 7.60  25.7 7.22  30.1 7.35  35.0 7.43  28.8 7.49  34.5 7.42  30.9 7.50  27.2 7.42  38.8 7.68  28.5 7.46  22.0 7.33  41.4 7.57  35.7 7.37  21.0 7.34  30.4 7.53  26.3 7.29   9.9 6.98  32.2 7.43  27.2 7.36   0.0 0.00  28.5 7.49  20.0 7.10  36.3 7.75  30.0 7.42  12.1 7.51  16.7 7.32  19.5 7.17  37.8 7.64  41.7 7.67  17.8 7.29  17.0 7.01  36.8 7.61  26.2 7.28  45.3 7.58  37.7 7.44  34.8 7.52  40.0 7.47  39.1 7.56  42.1 7.48  31.0 7.64  26.4 7.36  18.0 7.28  37.4 7.64  26.1 7.50  21.9 7.17  41.8 7.54
0150 26.00 6804.001 4.650 -1.522  57.3 7.64  40.0 7.44  49.9 7.64  37.6 7.29  45.5 7.48  50.1 7.56  40.5 7.55  49.1 7.53  43.1 7.55  36.2 7.43  45.1 7.63  46.3 7.62  34.8 7.43  59.4 7.74  52.2 7.53  31.5 7.39  49.0 7.70  44.3 7.47  13.0 6.89  49.1 7.62  44.7 7.60   0.0 0.00  38.8 7.52  29.1 7.13  50.9 7.86  40.9 7.48  22.9 7.56  28.1 7.40  28.3 7.20  52.0 7.73  56.8 7.78  26.9 7.32  29.7 7.15  52.8 7.73  39.5 7.37  73.6 7.98  50.5 7.57  49.1 7.66  60.4 7.71  55.2 7.69  58.7 7.65  42.1 7.67  37.7 7.42  22.8 7.20  50.7 7.71  33.1 7.46  34.3 7.26  60.6 7.74
0151 26.00 6804.275 4.580 -1.776  39.9 7.49  25.2 7.28  38.4 7.58  30.3 7.32  31.0 7.36  39.1 7.51  24.2 7.34  36.8 7.46  29.0 7.42  26.5 7.38  32.3 7.52  37.1 7.61  24.3 7.36  41.8 7.57  38.1 7.43  22.0 7.33  30.6 7.50  28.5 7.32   9.2 6.90  35.4 7.50  29.7 7.42   0.0 0.00  23.8 7.34  20.0 7.08  39.4 7.79  29.0 7.39  18.8 7.64  18.4 7.32  21.1 7.19  35.1 7.56  47.6 7.78  21.2 7.34  16.4 6.97  35.9 7.56  27.9 7.30  48.6 7.67  33.8 7.38  35.5 7.53  39.7 7.47  39.0 7.55  42.8 7.52  28.7 7.54  25.3 7.31  14.5 7.12  37.8 7.62  22.2 7.36  23.0 7.18  48.0 7.67
0152 26.00 6837.016 4.590 -1.750  45.9 7.59  33.7 7.46  40.4 7.61  28.6 7.26  31.3 7.35  38.6 7.49  27.1 7.40  37.4 7.46  32.7 7.49  30.2 7.46  39.1 7.67  36.0 7.57  26.2 7.39  47.6 7.67  41.3 7.48  20.3 7.26  33.1 7.54  31.1 7.36  10.6 6.95  35.5 7.49  33.3 7.49   0.0 0.00  27.5 7.42  24.1 7.17  40.3 7.79  34.9 7.51  17.7 7.58  22.0 7.41  20.9 7.17  36.6 7.58  42.8 7.67  19.8 7.28  19.5 7.05  37.0 7.57  28.5 7.30  48.0 7.64  38.1 7.46  35.1 7.51  42.3 7.51  43.9 7.63  44.5 7.54  33.0 7.63  28.1 7.36  18.2 7.23  39.9 7.65  25.9 7.44  23.3 7.17  47.2 7.64
0153 26.00 6854.838 4.590 -1.876  30.6 7.41  22.8 7.32  27.8 7.46  20.0 7.17  23.8 7.30  26.6 7.35  18.3 7.28  24.8 7.30  24.5 7.42  17.3 7.23  27.6 7.52  23.5 7.41  16.9 7.25  31.0 7.46  29.1 7.34  17.9 7.31  23.8 7.44  20.1 7.21   7.0 6.87  25.5 7.37  16.8 7.16   0.0 0.00  18.8 7.30  11.1 6.88  31.3 7.71  22.5 7.33   9.6 7.39  14.0 7.27  13.6 7.05  32.2 7.61  35.4 7.64  13.1 7.18  10.3 6.84  27.4 7.48  21.3 7.24  34.3 7.49  28.8 7.37  22.2 7.31  29.5 7.36  32.2 7.52  28.6 7.33  25.8 7.58  19.0 7.24  12.8 7.16  29.0 7.54  21.4 7.44  13.2 6.98  30.8 7.43
0154 26.00 6945.203 2.424 -2.456   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 116.5 7.56   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 106.1 7.38   0.0 0.00   0.0 0.00 102.8 7.40   0.0 0.00   0.0 0.00  74.1 6.93   0.0 0.00   0.0 0.00   0.0 0.00 111.9 7.48 113.0 7.11   0.0 0.00   0.0 0.00  83.7 7.63 102.1 7.52 102.8 7.17   0.0 0.00   0.0 0.00  93.5 7.28 111.8 7.11   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.6 7.69   0.0 0.00  89.0 7.18   0.0 0.00 110.3 7.53   0.0 0.00   0.0 0.00
0155 26.00 6971.933 3.020 -3.344   0.0 0.00  37.6 7.29   0.0 0.00   0.0 0.00   0.0 0.00  50.7 7.43  35.0 7.39   0.0 0.00  35.4 7.36  36.4 7.38   0.0 0.00   0.0 0.00  29.9 7.30   0.0 0.00  56.2 7.42  26.4 7.26   0.0 0.00  41.8 7.34   0.0 0.00  44.4 7.39  37.9 7.32   0.0 0.00  36.5 7.42  31.4 7.11  51.4 7.82  41.4 7.39  17.1 7.64  20.1 7.25   0.0 0.00   0.0 0.00  56.7 7.67  27.6 7.36   0.0 0.00   0.0 0.00  34.7 7.19  60.8 7.51  55.9 7.45  48.1 7.51  53.5 7.39   0.0 0.00  54.3 7.36   0.0 0.00  33.7 7.27  19.9 7.13  48.0 7.60  31.7 7.39   0.0 0.00   0.0 0.00
0156 26.00 6978.850 2.484 -2.461   0.0 0.00 109.5 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  98.5 7.26   0.0 0.00 104.5 7.24 102.0 7.27   0.0 0.00   0.0 0.00  93.7 7.19   0.0 0.00   0.0 0.00  89.1 7.18   0.0 0.00 110.0 7.14   0.0 0.00 108.8 7.24 104.5 7.28   0.0 0.00 100.7 7.33  98.6 6.89 115.9 7.68 113.1 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  91.5 7.31   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 109.6 7.33   0.0 0.00   0.0 0.00  99.0 7.39   0.0 0.00   0.0 0.00
0158 26.00 7189.151 3.070 -2.658  87.5 7.36   0.0 0.00  78.8 7.45  76.1 7.25  75.4 7.28  83.6 7.39  66.0 7.39  83.7 7.39  75.6 7.48   0.0 0.00  72.0 7.45  75.7 7.49  60.0 7.29  96.3 7.62  85.2 7.31  54.8 7.25  69.2 7.41  71.3 7.24  35.7 6.93   0.0 0.00   0.0 0.00   0.0 0.00  66.1 7.41  58.6 6.98  81.1 7.79  69.4 7.32  32.2 7.37  48.2 7.25  53.9 7.04  73.0 7.43  91.3 7.68  61.4 7.45  61.0 7.04  83.3 7.60  65.9 7.12  95.3 7.50  79.6 7.29   0.0 0.00  87.8 7.38  94.7 7.65   0.0 0.00  73.6 7.67  72.9 7.41   0.0 0.00  79.1 7.55   0.0 0.00  61.7 7.05  91.5 7.48
0159 26.00 7401.688 4.190 -1.549  66.4 7.25  56.6 7.26  63.8 7.37  52.2 7.03  61.1 7.24  72.1 7.42  60.0 7.45  68.2 7.34  63.8 7.43  57.4 7.36  61.0 7.44  62.2 7.41  44.5 7.13  73.8 7.45  76.0 7.42  51.8 7.34  55.8 7.31  64.3 7.32  31.5 6.96  64.7 7.41  62.7 7.46   0.0 0.00  59.5 7.45  53.6 7.09  65.4 7.64  55.3 7.25  38.2 7.47  48.3 7.36  49.2 7.13  59.5 7.35  75.7 7.61  45.8 7.25  40.8 6.85  64.0 7.41  59.8 7.22  77.4 7.47  70.5 7.42  63.1 7.43  70.9 7.34  73.7 7.49  73.7 7.37  57.7 7.50  58.1 7.31  42.5 7.19  67.9 7.53  54.6 7.44  51.4 7.06   0.0 0.00
0204 26.01 5234.625 3.221 -2.271 100.7 7.48  84.1 7.36 101.9 7.52  98.4 7.22  96.2 7.31  97.0 7.40  83.4 7.39  99.8 7.35 104.5 7.49  77.8 7.30  75.2 7.45 104.6 7.52  86.1 7.42 101.7 7.52 100.3 7.38  80.1 7.39 101.6 7.52 104.3 7.37  62.6 6.97  82.8 7.36  74.1 7.39   0.0 0.00  78.9 7.37 103.8 7.18  82.5 7.71  87.4 7.44 104.4 7.60  80.7 7.34  83.1 7.14 105.3 7.64  95.1 7.53  77.3 7.28  98.4 7.08 102.4 7.51  96.1 7.21  96.1 7.55  80.1 7.38  86.3 7.49 101.4 7.44 101.5 7.49  93.1 7.34  79.4 7.53  84.1 7.24  68.4 7.21 102.1 7.66  66.0 7.34  95.8 7.19 101.4 7.54
0205 26.01 5264.812 3.230 -3.108  57.5 7.38  49.8 7.37  62.7 7.49  60.2 7.20  55.4 7.24  57.8 7.37  46.6 7.33  57.8 7.26  63.1 7.40  45.7 7.35  46.2 7.56  63.9 7.46  45.6 7.28  61.3 7.47  59.1 7.31  42.0 7.29  60.1 7.43  61.0 7.25  29.2 6.92  49.8 7.39  39.9 7.34   0.0 0.00  45.5 7.38  61.1 7.06  46.3 7.68  49.9 7.37  63.8 7.53  45.2 7.32  48.4 7.13  60.3 7.48  59.2 7.56  44.8 7.31  58.8 7.01  63.5 7.47  60.5 7.25  52.9 7.43  43.7 7.32  47.4 7.37  57.9 7.31  62.8 7.48  54.5 7.32  44.7 7.52  47.6 7.20  33.8 7.16  64.6 7.67  35.9 7.40  57.6 7.17  59.8 7.47
0206 26.01 5414.073 3.221 -3.568  38.5 7.39  31.6 7.34  43.4 7.48  39.0 7.16  37.8 7.26  40.7 7.41  29.2 7.32  39.5 7.28  42.9 7.37  28.7 7.34  28.8 7.52  44.0 7.43  29.7 7.31  43.0 7.49  40.1 7.31  25.5 7.27  43.1 7.48  41.8 7.25  15.2 6.91  32.2 7.37  25.4 7.36   0.0 0.00  26.3 7.30  40.1 7.02  32.8 7.76  35.0 7.43  43.2 7.50  28.6 7.33  30.1 7.11  40.2 7.43  44.2 7.65  25.9 7.24  37.1 6.95  45.7 7.50   0.0 0.00  35.7 7.45  26.6 7.28  32.0 7.39  43.8 7.42  45.8 7.53  36.6 7.33  28.9 7.53  30.5 7.21  18.2 7.12  39.9 7.51  19.4 7.33  42.6 7.28  41.0 7.47
0207 26.01 5525.125 3.267 -4.007  22.7 7.45  16.4 7.34  34.4 7.72  30.8 7.44  29.5 7.54  26.9 7.54  19.1 7.49  34.3 7.63  28.7 7.49  16.3 7.42  24.3 7.82  31.7 7.61  20.5 7.51  31.7 7.68  31.6 7.58  15.1 7.40  29.1 7.60  27.2 7.37   7.0 6.97  19.4 7.46  20.2 7.66   0.0 0.00  18.1 7.51  22.3 7.05  18.4 7.76  21.9 7.53  20.7 7.42  14.1 7.35  16.6 7.18  35.2 7.75  35.6 7.85  14.1 7.32  21.5 7.03  34.2 7.68  32.4 7.52  26.9 7.68  21.1 7.59  19.3 7.48  36.0 7.70  34.7 7.72  29.3 7.62  18.4 7.67  19.1 7.36   6.3 7.01  32.4 7.76  13.4 7.57  23.9 7.29  35.0 7.77
0210 26.01 7222.394 3.889 -3.175   0.0 0.00  17.6 7.24  43.8 7.82  37.0 7.45  33.9 7.51   0.0 0.00  33.6 7.75  43.3 7.72  43.9 7.68  27.1 7.62   0.0 0.00  47.6 7.81  27.6 7.55   0.0 0.00   0.0 0.00   0.0 0.00  39.5 7.68  37.2 7.46  12.7 7.07  32.2 7.74   0.0 0.00   0.0 0.00  25.8 7.60  31.5 7.13   0.0 0.00  32.5 7.71  35.0 7.48  20.0 7.33  21.8 7.17  41.6 7.78   0.0 0.00  20.3 7.34  29.2 7.07  47.9 7.85  37.5 7.49   0.0 0.00   0.0 0.00   0.0 0.00  44.5 7.82   0.0 0.00   0.0 0.00  28.4 7.82  31.4 7.56  14.8 7.27   0.0 0.00  17.0 7.56   0.0 0.00   0.0 0.00
0211 26.01 7224.487 3.889 -3.196   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.4 7.79   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.3 7.41  24.6 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.8 7.54  15.0 7.30   0.0 0.00  14.5 7.47   0.0 0.00   0.0 0.00
1029 26.00 5197.929 4.301 -1.438  72.0 7.54  56.6 7.42  63.2 7.54  54.1 7.23  61.9 7.43  62.5 7.42  51.9 7.43  62.3 7.41  58.2 7.50  50.1 7.35  60.5 7.60  56.0 7.45  44.6 7.27  72.8 7.64  65.4 7.40  47.0 7.38  59.3 7.55  58.6 7.38  23.0 6.85  55.7 7.38  53.2 7.40   0.0 0.00  52.2 7.45  45.7 7.09  64.9 7.82  55.8 7.42  33.3 7.48  40.6 7.32  43.2 7.15  61.5 7.58  68.2 7.66  40.9 7.28  30.7 6.77  61.9 7.56  52.2 7.24  73.1 7.58  62.0 7.41  57.4 7.47  70.2 7.53  65.5 7.52  71.7 7.52  59.7 7.71  50.1 7.29  36.5 7.17  66.3 7.70  48.6 7.45  46.0 7.11  70.8 7.57
1030 26.00 5206.801 4.283 -2.396  19.8 7.37  14.9 7.31  16.9 7.42  13.9 7.21  13.3 7.21  20.5 7.43  13.3 7.36   0.0 0.00  14.7 7.39  11.3 7.24   0.0 0.00  12.2 7.31   8.1 7.12  22.2 7.49  19.0 7.31   0.0 0.00  13.3 7.38   0.0 0.00   4.2 6.89  23.4 7.55  17.3 7.40   0.0 0.00  15.8 7.45   0.0 0.00  21.9 7.71  17.2 7.41   5.7 7.44   9.0 7.32   7.6 7.01  15.3 7.41  23.1 7.59   8.4 7.21   7.2 6.92  15.0 7.38   9.7 7.08  20.9 7.38  24.5 7.46  16.5 7.36  23.8 7.45  18.0 7.40  23.1 7.41  16.2 7.54  11.9 7.23   9.9 7.28  20.5 7.57  17.8 7.57  13.6 7.24  20.5 7.40
1031 26.00 5223.187 3.635 -2.231  68.1 7.46  53.3 7.37  58.4 7.47  54.3 7.25  58.9 7.38  65.9 7.50  50.7 7.45  62.4 7.43  59.2 7.57  53.5 7.47  61.6 7.66  54.8 7.48  44.9 7.33  70.2 7.60  67.1 7.43  43.7 7.36  56.4 7.54  53.6 7.30  22.2 6.90  59.3 7.48  53.0 7.42   0.0 0.00  50.8 7.46  44.9 7.10  59.6 7.75  54.4 7.42  27.6 7.51  38.7 7.37  43.8 7.20  60.3 7.60  69.2 7.72  39.4 7.31  39.0 6.99  60.2 7.56  53.2 7.29  71.0 7.52  65.9 7.48  57.0 7.49  68.5 7.49  65.7 7.55  67.8 7.42  52.5 7.60  50.8 7.35  35.8 7.22  64.9 7.71  45.0 7.41  49.0 7.20  69.7 7.54
1032 26.00 5242.491 3.634 -0.906   0.0 0.00 104.3 7.35 116.2 7.55 114.3 7.35 113.7 7.38   0.0 0.00 101.1 7.42 117.0 7.41 109.5 7.51  99.9 7.33 111.0 7.58 109.1 7.49  98.0 7.36   0.0 0.00   0.0 0.00  94.0 7.34 111.2 7.55 110.4 7.34  73.1 6.93 105.4 7.37 102.3 7.39   0.0 0.00  98.9 7.38  96.2 6.98 112.1 7.70 105.1 7.41  86.5 7.59  91.1 7.35  93.7 7.15 114.9 7.66   0.0 0.00  89.5 7.28 102.4 7.16   0.0 0.00 111.3 7.33   0.0 0.00 115.6 7.42 107.6 7.51 117.7 7.38   0.0 0.00   0.0 0.00 107.0 7.62 103.0 7.33  87.1 7.21 115.8 7.66  97.6 7.40 106.7 7.21   0.0 0.00
1033 26.00 5253.023 2.279 -3.819  72.1 7.46  53.9 7.36  57.7 7.45  56.4 7.26  56.4 7.30  64.3 7.42  44.7 7.35  60.0 7.34  48.0 7.36  50.4 7.41  60.2 7.59  52.8 7.48  44.3 7.37  67.6 7.48  68.9 7.38  39.1 7.31  48.0 7.42  50.8 7.24  19.7 6.92  58.6 7.42  53.3 7.37   0.0 0.00  45.4 7.36  44.0 7.08  58.1 7.74  55.0 7.41  14.8 7.41  32.0 7.33  38.7 7.11  62.3 7.65  69.1 7.68  31.7 7.22  31.8 6.84  57.5 7.52  60.0 7.41  82.9 7.66  70.9 7.46  57.0 7.44  68.3 7.39  63.1 7.47  72.5 7.41  52.6 7.66  50.0 7.34  31.7 7.20  59.3 7.59  43.2 7.40  40.5 7.03  70.3 7.47
1034 26.00 5279.654 3.301 -3.544  24.2 7.48  15.7 7.36  21.8 7.60  15.2 7.28  19.3 7.43  21.2 7.46  16.4 7.53  22.3 7.50  18.8 7.58  19.5 7.59  22.7 7.65  15.8 7.51  11.3 7.35  25.1 7.57  21.5 7.37  12.1 7.42  17.0 7.58  13.3 7.27   6.4 7.17  20.8 7.49  19.0 7.47   0.0 0.00  16.2 7.52  16.7 7.36  25.1 7.87  17.1 7.43   0.0 0.00   7.3 7.32  12.6 7.30  18.5 7.57  28.2 7.75   7.7 7.25  11.5 7.17  16.8 7.50  18.4 7.44  37.8 7.74  28.0 7.51  20.7 7.51  25.3 7.48  23.1 7.57  28.0 7.50  15.3 7.59  16.5 7.45   7.7 7.23  23.6 7.71  12.1 7.42  13.3 7.26  24.7 7.51
1035 26.00 5285.118 4.434 -1.465  53.8 7.35  44.3 7.31  54.2 7.52  44.6 7.21  47.4 7.29  55.0 7.43  44.2 7.42  53.7 7.40  46.0 7.40  44.2 7.38  50.9 7.54  52.9 7.56  37.8 7.28  63.4 7.61  53.2 7.32  37.3 7.31  50.0 7.52  46.9 7.31  18.4 6.87  50.7 7.44  44.7 7.36   0.0 0.00  41.7 7.37  37.1 7.08  50.1 7.63  47.6 7.41  31.2 7.58  33.0 7.30  33.0 7.08  51.9 7.53  57.8 7.60  32.4 7.23  29.7 6.92  53.8 7.55  42.8 7.22  59.3 7.47  52.5 7.37  46.7 7.38  53.8 7.35  56.7 7.51  56.7 7.38  46.4 7.55  42.2 7.29  28.7 7.14  55.5 7.62  39.5 7.38  35.2 7.05  59.1 7.49
1036 26.00 5288.528 3.695 -1.525  97.0 7.48  78.3 7.36  89.4 7.57  80.1 7.19  80.8 7.25  95.2 7.56  74.3 7.41  92.7 7.50  81.7 7.47  72.8 7.32  83.6 7.61  87.6 7.62  69.1 7.30  94.0 7.52  92.4 7.39  67.2 7.33  83.0 7.53  81.3 7.29  45.4 6.87  85.0 7.52  76.2 7.41   0.0 0.00  71.9 7.37  72.6 7.07  84.3 7.74  79.0 7.41  54.2 7.46  62.7 7.30  67.9 7.15  82.4 7.51  97.6 7.78  64.2 7.30  67.2 6.96  87.6 7.59  81.4 7.28 110.1 7.83  86.8 7.39  81.6 7.52  94.7 7.49  97.0 7.65  99.2 7.54  77.9 7.62  76.2 7.33  60.4 7.21  86.7 7.62  69.2 7.41  74.9 7.12  96.7 7.55
1037 26.00 5300.412 4.593 -2.234  11.6 7.28  10.8 7.33  17.4 7.61  14.2 7.41  16.0 7.50  19.3 7.59   9.6 7.36  12.0 7.33  11.5 7.43   8.8 7.29  13.7 7.51  13.7 7.54   6.9 7.21  18.4 7.56  13.5 7.33  10.0 7.42  18.4 7.72  11.5 7.34   0.0 0.00  19.5 7.63  11.2 7.35   0.0 0.00  10.5 7.41   0.0 0.00  13.6 7.61  14.3 7.49   8.1 7.73   7.5 7.38   8.8 7.26  15.8 7.60  25.9 7.85   9.5 7.43   0.0 0.00  22.8 7.79  13.0 7.40  22.9 7.63  16.2 7.42  13.5 7.44  20.2 7.55  17.6 7.57  15.6 7.39  11.6 7.53   9.6 7.30   4.8 7.09  17.9 7.67  12.6 7.55   9.1 7.22  22.9 7.66
1038 26.00 5301.327 4.386 -2.702  10.7 7.47   0.0 0.00   9.6 7.54   6.0 7.22   8.3 7.40   9.4 7.44   7.2 7.46   7.2 7.31  10.3 7.62   9.0 7.54   9.9 7.58   8.3 7.53   8.0 7.53  11.5 7.55   8.8 7.34   4.4 7.27   7.4 7.50   0.0 0.00   0.0 0.00  11.8 7.58  13.3 7.68   0.0 0.00   0.0 0.00   0.0 0.00   8.2 7.60  10.6 7.57   0.0 0.00   4.6 7.40   5.4 7.26   9.5 7.58  14.5 7.75   0.0 0.00   0.0 0.00  11.8 7.67   8.3 7.42  11.7 7.49   9.2 7.35   9.0 7.46   9.3 7.37  10.0 7.52   9.6 7.37   5.9 7.45   5.3 7.26   0.0 0.00  10.3 7.62   8.8 7.61   6.2 7.27  11.0 7.49
1039 26.00 5308.707 4.256 -2.361  21.3 7.34  15.1 7.25  19.0 7.41  14.9 7.18  16.3 7.25  19.3 7.33  14.5 7.33  16.0 7.22  17.3 7.41  17.2 7.40  19.3 7.45  14.4 7.32   0.0 0.00  25.5 7.50  19.2 7.25   9.9 7.18  14.4 7.35  15.3 7.24   6.2 7.00  25.5 7.54  16.8 7.32   0.0 0.00  16.9 7.42  10.4 7.02  21.2 7.63  14.1 7.23   5.8 7.38   8.9 7.24  11.6 7.15  20.7 7.51  24.6 7.56   9.3 7.19   6.9 6.82  19.2 7.45   0.0 0.00  31.2 7.56  22.0 7.33  17.0 7.31  22.8 7.36  22.5 7.46  23.6 7.35  16.2 7.48  13.7 7.24   7.9 7.10  21.2 7.52  14.1 7.37  11.4 7.08  26.6 7.49
1040 26.00 5320.039 3.642 -2.486  61.5 7.57  43.9 7.40  50.8 7.55  44.2 7.30  47.2 7.39  56.1 7.54  41.9 7.49  51.2 7.44  43.7 7.48  40.1 7.41  50.9 7.64  50.1 7.62  33.1 7.31  62.5 7.67  54.6 7.41  32.2 7.34  45.7 7.57  43.9 7.35  15.1 6.92  49.1 7.49  42.7 7.41   0.0 0.00  40.1 7.46  30.6 7.05  50.6 7.77  44.3 7.43  18.7 7.52  28.9 7.39  32.1 7.19  51.2 7.64  60.2 7.75  27.8 7.28  28.8 7.02  50.7 7.60  41.0 7.29  65.8 7.65  53.6 7.43  48.6 7.52  56.4 7.47  57.1 7.61  59.9 7.50  43.0 7.62  40.9 7.38  25.5 7.21  52.1 7.66  35.1 7.42  36.1 7.18  62.6 7.63
1041 26.00 5321.109 4.434 -1.198  71.9 7.46  58.8 7.38  67.6 7.54  60.8 7.28  61.7 7.33  70.5 7.50  54.7 7.40  66.3 7.40  61.0 7.46  56.7 7.41  62.6 7.57  65.7 7.57  51.1 7.33  72.5 7.54  70.3 7.42  49.9 7.35  60.0 7.47  59.3 7.30  27.6 6.87  64.4 7.50  59.4 7.47   0.0 0.00  56.5 7.46  51.9 7.12  70.1 7.85  62.8 7.50  38.0 7.47  46.7 7.36  49.3 7.19  65.0 7.57  71.6 7.65  44.5 7.26  44.0 6.97  66.3 7.56  58.2 7.27  79.5 7.64  69.7 7.51  58.3 7.41  70.8 7.46  70.1 7.53  76.6 7.55  59.9 7.62  56.4 7.34  42.4 7.22  67.9 7.64  55.0 7.51  56.9 7.24  74.1 7.55
1042 26.00 5365.396 3.573 -1.202 110.7 7.33  94.7 7.32 104.7 7.48 100.2 7.21 103.1 7.32 106.2 7.35  88.8 7.32 106.9 7.38 100.1 7.48  90.7 7.31  96.6 7.46 104.1 7.57  88.7 7.34 112.1 7.49 107.7 7.29  84.1 7.30 103.1 7.57  98.2 7.24  65.2 6.93  99.3 7.42  90.5 7.31   0.0 0.00  88.5 7.33  95.2 7.16  99.1 7.63  95.4 7.37  77.3 7.57  80.7 7.30  87.9 7.20  98.5 7.46 107.5 7.56  80.0 7.25  89.9 7.04 103.6 7.54 102.9 7.33 114.8 7.46 102.0 7.31  92.5 7.34 110.3 7.41 108.5 7.46 111.8 7.37  92.1 7.50  90.8 7.23  76.4 7.16 103.7 7.58  86.4 7.36  97.7 7.20 112.1 7.45
1043 26.00 5376.826 4.294 -1.983  36.0 7.34  27.8 7.28  34.3 7.45  26.8 7.18  27.7 7.22  35.5 7.38  25.0 7.32  32.2 7.31  28.5 7.37  24.9 7.29  32.2 7.46  30.4 7.43  20.3 7.20  39.5 7.47  32.8 7.25  20.4 7.24  28.4 7.41  26.2 7.21   9.6 6.88  29.9 7.31  28.9 7.33   0.0 0.00  26.2 7.35  16.1 6.91  33.7 7.61  29.2 7.33  12.7 7.42  18.2 7.28  20.2 7.11  35.7 7.53  39.1 7.56  17.4 7.19  19.0 7.00  31.4 7.42  23.7 7.15  44.9 7.51  35.8 7.33  31.5 7.37  35.0 7.31  37.3 7.46  36.2 7.30  28.3 7.49  24.0 7.22  14.4 7.07  33.2 7.48  24.0 7.35  23.4 7.14  41.5 7.48
1044 26.00 5379.574 3.695 -1.447 105.2 7.58  82.3 7.38  94.3 7.59  90.6 7.35  92.8 7.45  97.0 7.51  80.7 7.49  95.5 7.47  86.3 7.50  82.5 7.48  86.6 7.59  90.4 7.60  74.2 7.34 103.3 7.66  98.1 7.44  73.0 7.39  88.8 7.58  89.3 7.39  51.1 6.93  88.0 7.51  82.4 7.48   0.0 0.00  76.9 7.41  78.8 7.13  92.1 7.84  85.4 7.49  60.8 7.53  68.4 7.36  73.6 7.21  93.4 7.70 102.2 7.80  67.9 7.31  74.4 7.04  91.3 7.59  89.5 7.38 112.9 7.79  96.4 7.55  88.5 7.61  99.3 7.51  98.8 7.60 102.4 7.52  82.9 7.65  81.6 7.37  64.6 7.23  93.2 7.69  75.0 7.47  83.3 7.23 103.7 7.62
1045 26.00 5385.579 3.695 -3.008  21.9 7.34  16.4 7.30  21.3 7.49  15.4 7.20  18.5 7.32  20.9 7.37  13.9 7.34  18.5 7.30  18.4 7.47  16.7 7.40  21.1 7.51  18.7 7.50  11.7 7.26  25.7 7.50  23.1 7.34  11.7 7.30  13.3 7.34  14.8 7.23   7.4 7.13  18.8 7.35  14.6 7.24   0.0 0.00  13.7 7.33  10.9 7.05  23.2 7.71  17.7 7.36   7.0 7.58   9.6 7.33   9.7 7.07  18.4 7.46  26.7 7.62   8.4 7.18   9.3 6.97  21.6 7.54  10.8 7.07  30.5 7.52  23.5 7.34  22.1 7.47  24.3 7.38  21.7 7.45  26.6 7.40  19.1 7.61  14.8 7.29   7.0 7.08  21.3 7.55  14.0 7.39  13.0 7.16  24.3 7.42
1046 26.00 5389.479 4.415 -0.285 106.7 7.28  92.9 7.27  99.7 7.34  97.1 7.16  98.4 7.22 105.3 7.34  92.2 7.37 101.1 7.25  99.1 7.42  88.4 7.24 103.2 7.56  99.8 7.42  86.7 7.25 109.8 7.43 103.7 7.23  89.6 7.38  99.0 7.42  97.9 7.24  65.4 6.90  97.5 7.37  93.7 7.37   0.0 0.00  90.6 7.34  86.1 6.96 106.0 7.68  97.0 7.39  82.2 7.54  83.1 7.29  83.7 7.10 103.9 7.54 106.0 7.49  83.0 7.27  83.2 6.91 105.4 7.53  98.5 7.24 112.3 7.42 106.0 7.42  93.8 7.36 102.0 7.24 107.4 7.43 106.1 7.27  97.7 7.54  88.8 7.18  78.0 7.15 104.3 7.54  87.5 7.33  94.3 7.13 105.8 7.32
1047 26.00 5395.215 4.446 -1.682  55.2 7.60  40.9 7.46  48.4 7.62  33.2 7.20  39.8 7.36  49.7 7.55  36.7 7.47  42.9 7.41  39.2 7.47  40.3 7.52  46.9 7.67  46.8 7.64  31.0 7.35  51.1 7.58  44.4 7.37  32.6 7.42  41.7 7.56  35.0 7.28  11.4 6.83  41.1 7.44  39.8 7.47   0.0 0.00  32.4 7.37  25.2 7.04  48.9 7.79  39.2 7.44  17.3 7.43  24.5 7.32  30.1 7.24  47.8 7.66  54.7 7.74  24.3 7.25  23.9 7.01  44.9 7.58  32.0 7.21  59.7 7.69  49.9 7.53  36.6 7.37  51.2 7.52  52.2 7.64  51.3 7.49  34.7 7.50  32.8 7.30  21.2 7.16  47.5 7.66  33.6 7.47  34.5 7.26  52.3 7.57
1048 26.00 5398.277 4.446 -0.483  96.3 7.28  82.3 7.25  93.5 7.43  84.9 7.11  87.4 7.20  95.7 7.36  78.3 7.26  92.4 7.28  86.0 7.34  81.6 7.30  90.6 7.52  91.8 7.47  75.6 7.22  95.1 7.34  94.0 7.25  76.5 7.30  87.9 7.39  86.6 7.21  54.6 6.85  83.4 7.26  80.4 7.29   0.0 0.00  79.2 7.30  74.8 6.92  94.3 7.67  86.2 7.37  71.2 7.50  74.0 7.30  76.0 7.13  90.5 7.46 100.0 7.58  71.8 7.22  76.9 6.99  92.9 7.47  81.0 7.07  99.1 7.37  88.4 7.25  86.8 7.42  92.2 7.24  96.7 7.42  95.0 7.25  86.9 7.54  79.9 7.19  67.1 7.12  88.2 7.40  77.6 7.34  80.8 7.06  97.9 7.38
1049 26.00 5401.264 4.320 -1.666   0.0 0.00  51.0 7.53  54.5 7.58  50.9 7.40  53.8 7.49  56.8 7.53  47.9 7.57  54.5 7.48  48.8 7.52  52.2 7.64  56.3 7.74  53.9 7.64  39.8 7.40  66.2 7.73  63.3 7.59  39.7 7.44  58.2 7.76  51.3 7.46  16.9 6.89   0.0 0.00   0.0 0.00   0.0 0.00  41.6 7.43  30.7 7.01  59.7 7.92  48.0 7.48  24.9 7.51  32.0 7.36  34.9 7.20  58.9 7.75  71.2 7.95  32.2 7.30  33.9 7.08  58.1 7.71  48.7 7.40   0.0 0.00   0.0 0.00  50.4 7.54   0.0 0.00  58.7 7.61   0.0 0.00  51.0 7.74  48.8 7.50  29.1 7.22  62.9 7.84  39.5 7.46  43.6 7.29  61.4 7.59
1050 26.00 5406.770 4.371 -1.394  69.0 7.50  56.4 7.44  62.5 7.54  51.6 7.20  53.5 7.27  64.2 7.47  50.6 7.41  61.0 7.40  56.3 7.47  51.6 7.41  60.0 7.60  60.3 7.56  46.2 7.33  72.3 7.64  65.2 7.42  45.1 7.35  55.5 7.48  54.7 7.32  24.6 6.91  61.1 7.53  52.1 7.39   0.0 0.00  52.6 7.47  42.2 7.04  65.6 7.83  57.3 7.48  32.4 7.47  42.8 7.38  44.1 7.19  62.6 7.62  69.7 7.71  40.7 7.29  38.6 6.97  64.2 7.62   0.0 0.00  72.4 7.59  63.9 7.48  59.3 7.54  68.0 7.50  66.6 7.56  66.2 7.42  53.9 7.58  51.5 7.34  37.5 7.21  63.8 7.65  48.6 7.46  49.1 7.19  69.6 7.56
1051 26.00 5409.133 4.371 -0.934 101.5 7.75  81.6 7.59  91.9 7.75   0.0 0.00  87.4 7.57  95.0 7.70  77.1 7.60  93.6 7.67  83.9 7.65  71.8 7.43  81.9 7.68  89.9 7.79  68.8 7.42   0.0 0.00   0.0 0.00  67.8 7.46  86.9 7.74   0.0 0.00  40.0 6.85  79.0 7.51  78.4 7.61   0.0 0.00  73.3 7.53  70.1 7.18  86.5 7.86  82.1 7.63  55.8 7.53  63.5 7.42  64.8 7.22   0.0 0.00  92.8 7.78  61.8 7.34  66.1 7.10   0.0 0.00  83.9 7.50 109.3 7.94  95.2 7.77  83.6 7.70  95.7 7.68  98.4 7.82  99.8 7.72  76.8 7.68  76.7 7.48  56.1 7.21  90.5 7.82  69.1 7.51   0.0 0.00 100.4 7.79
1052 26.00 5417.039 4.415 -1.347  68.9 7.51  53.3 7.37  62.2 7.54  54.0 7.25  56.3 7.33  63.5 7.46  51.9 7.45  60.7 7.40  56.5 7.48  48.6 7.34  57.6 7.56  60.0 7.56  47.2 7.36  67.8 7.55  66.1 7.44  44.2 7.33  57.0 7.52  51.9 7.26  20.8 6.80  57.3 7.44  58.0 7.55   0.0 0.00  48.0 7.37  39.8 6.99  65.0 7.83  56.9 7.48  32.7 7.47  39.9 7.32  43.8 7.19  62.8 7.63  70.3 7.73  39.8 7.27  38.1 6.96  61.2 7.56  50.8 7.23  75.3 7.66  63.8 7.48  56.1 7.47  64.5 7.43  66.6 7.57  67.7 7.46  58.5 7.70  50.4 7.33  34.1 7.13  62.2 7.62  50.1 7.51  50.1 7.21  70.6 7.59
1054 26.00 5436.297 4.386 -1.250  65.5 7.30  56.3 7.31  61.8 7.40  56.6 7.18  64.8 7.38  65.5 7.37  55.2 7.40  64.8 7.36  55.5 7.32  53.5 7.33  64.5 7.60  59.7 7.42  53.2 7.37  71.1 7.49  64.2 7.27  48.3 7.30  60.6 7.47  59.4 7.29  27.5 6.86  63.3 7.46  57.3 7.40   0.0 0.00  51.3 7.32  47.3 7.02  67.8 7.78  59.9 7.42  39.0 7.49  46.0 7.34  46.0 7.11  63.1 7.51  65.3 7.49  45.4 7.28  41.6 6.91  66.2 7.54  53.5 7.16  73.0 7.48  62.3 7.32  56.9 7.36  66.5 7.34  68.5 7.48  68.6 7.35  61.9 7.66  53.8 7.27  41.2 7.18  61.2 7.46  49.6 7.37  48.5 7.05  67.3 7.38
1055 26.00 5436.587 2.279 -3.264   0.0 0.00   0.0 0.00  95.2 7.70  86.4 7.32  93.4 7.52 104.1 7.70  77.0 7.53 100.3 7.62   0.0 0.00  86.5 7.69  91.9 7.79  89.3 7.70  69.0 7.37 103.9 7.69 106.4 7.62  64.5 7.34   0.0 0.00   0.0 0.00  44.3 6.99  93.7 7.69   0.0 0.00   0.0 0.00  74.3 7.48  72.7 7.09  88.9 7.90  87.0 7.60  42.0 7.53  60.8 7.41  65.3 7.13  92.5 7.77   0.0 0.00  59.2 7.29  67.4 6.99  94.4 7.77  89.5 7.46   0.0 0.00   0.0 0.00  91.4 7.72 103.4 7.59 100.9 7.70   0.0 0.00   0.0 0.00  81.1 7.47  58.8 7.28  93.7 7.80  74.2 7.60  85.7 7.38   0.0 0.00
1056 26.00 5441.354 4.312 -1.511  66.0 7.48  48.8 7.31  61.8 7.57  53.0 7.28  58.8 7.43  57.8 7.38  51.2 7.48  61.1 7.45  51.7 7.42  50.1 7.42  60.3 7.67  53.2 7.46  43.2 7.31  68.2 7.60  64.3 7.44  42.7 7.35  54.2 7.50  54.4 7.36  22.0 6.89  58.4 7.51  53.3 7.47   0.0 0.00  45.5 7.36  41.3 7.07  67.6 7.94  53.0 7.43  29.8 7.47  39.2 7.36  39.7 7.14  60.5 7.62  65.4 7.66  36.5 7.24  39.8 7.04  58.8 7.55  51.8 7.30  73.8 7.66  60.3 7.44  55.7 7.50  65.1 7.48  63.1 7.54  69.1 7.53  52.6 7.61  48.5 7.33  33.6 7.17  58.4 7.58  45.7 7.44  48.1 7.22  64.9 7.50
1057 26.00 5443.409 4.103 -2.752  17.6 7.44   8.9 7.19  14.5 7.48  12.7 7.30  10.2 7.22  15.3 7.41  13.0 7.49  10.2 7.20  12.4 7.45  13.5 7.48  18.1 7.62  13.2 7.50   7.8 7.25  14.4 7.38  13.2 7.25   6.1 7.16  14.9 7.58  16.1 7.48   6.5 7.25  13.0 7.35   0.0 0.00   0.0 0.00  11.5 7.43   0.0 0.00  16.3 7.69  12.5 7.38   0.0 0.00   5.6 7.24   5.7 7.01  16.8 7.60  17.2 7.57   9.4 7.42   0.0 0.00  10.8 7.36   9.7 7.22  16.9 7.40  16.7 7.37  18.2 7.56  19.3 7.46  12.1 7.33  18.6 7.42  13.0 7.58  11.4 7.36   5.0 7.10   0.0 0.00  10.4 7.43   8.2 7.13  21.7 7.57
1058 26.00 5464.278 4.143 -1.545  76.8 7.55  61.1 7.44  71.3 7.63  65.4 7.38  66.7 7.44  72.6 7.54  54.2 7.40  70.2 7.49  62.7 7.51  53.2 7.34  63.6 7.60  68.8 7.66  52.3 7.38  80.1 7.71  73.8 7.49  48.8 7.35  67.4 7.65  65.3 7.44  27.8 6.91  68.0 7.59  56.9 7.41   0.0 0.00  55.0 7.44  47.8 7.04  63.7 7.71  62.3 7.50  39.0 7.55  45.7 7.37  48.6 7.19  71.3 7.73  77.1 7.78  45.1 7.30  47.5 7.04  72.4 7.72  63.4 7.38  83.3 7.72  70.4 7.52  60.2 7.46  73.0 7.50  76.0 7.66  77.9 7.56  57.0 7.57  58.8 7.41  40.2 7.19  69.9 7.69  51.0 7.43  64.3 7.40  75.9 7.58
1059 26.00 5470.092 4.446 -1.522  57.9 7.49  47.1 7.43  53.8 7.56  40.4 7.18  46.5 7.33  52.5 7.44  45.3 7.50  49.2 7.37  41.6 7.36  39.9 7.35  53.4 7.66  49.6 7.54  39.2 7.38  58.2 7.56  52.7 7.37  35.6 7.33  49.3 7.56  39.4 7.21  16.0 6.85  48.9 7.45  42.2 7.37   0.0 0.00  40.2 7.39  29.0 6.96  55.8 7.82  47.3 7.46  22.8 7.43  30.8 7.31  32.4 7.13  54.4 7.64  57.5 7.65  32.2 7.29  26.0 6.90  48.6 7.49  41.2 7.24  64.5 7.63  54.1 7.46  46.9 7.45  53.8 7.41  58.0 7.59  56.9 7.44  48.4 7.66  39.7 7.29  28.7 7.20  51.2 7.58  42.8 7.53  33.1 7.07  59.5 7.55
1060 26.00 5473.164 4.191 -1.946  49.1 7.43  37.7 7.35  45.4 7.52  36.6 7.23  38.5 7.30  46.9 7.45  33.5 7.37  43.4 7.38  42.6 7.52  33.8 7.34  43.1 7.54  41.5 7.51  30.2 7.30  52.6 7.57  47.4 7.38  28.1 7.29  42.1 7.55  37.9 7.31  12.5 6.86  43.4 7.45  30.4 7.20   0.0 0.00  32.8 7.35  25.1 7.00  47.3 7.76  39.0 7.40  17.0 7.44  24.6 7.31  26.9 7.13  47.4 7.62  52.1 7.66  26.3 7.29  20.8 6.89  43.6 7.52  33.2 7.21  55.9 7.57  46.2 7.39  42.8 7.47  49.0 7.43  51.7 7.59  50.0 7.42  36.6 7.53  33.7 7.29  21.0 7.13  45.6 7.59  31.7 7.39  30.1 7.14  50.2 7.48
1061 26.00 5473.900 4.154 -0.634 104.2 7.21  89.6 7.18 102.8 7.41  94.2 7.10  93.4 7.11 103.7 7.30  88.4 7.28  98.8 7.20  97.4 7.38  85.0 7.16  98.1 7.44  97.1 7.37  85.7 7.24 109.3 7.41 105.1 7.25  82.6 7.22   0.0 0.00  93.4 7.14  61.0 6.81  96.8 7.33  86.7 7.20   0.0 0.00  87.8 7.28  82.6 6.89 109.4 7.72  93.4 7.30  74.9 7.44  80.4 7.25  81.7 7.05 102.1 7.50 114.9 7.65  78.7 7.18  84.0 6.94 102.4 7.46  91.6 7.09 116.1 7.47  98.5 7.23  92.8 7.32 103.5 7.25 108.2 7.43 110.2 7.33  94.9 7.49  88.3 7.17  73.4 7.05 100.3 7.45  84.7 7.27  85.1 6.94 108.8 7.37
1062 26.00 5517.069 4.209 -1.979  48.4 7.48  34.8 7.34  44.8 7.57  31.0 7.17  31.2 7.20  44.6 7.46  30.2 7.34  39.0 7.34  35.3 7.42  34.1 7.41  38.9 7.51  42.0 7.58  27.1 7.28  48.4 7.54  43.7 7.36  23.2 7.21  33.5 7.42  33.3 7.27  10.5 6.82  39.9 7.43  37.2 7.43   0.0 0.00  31.4 7.38  25.4 7.06  47.2 7.81  39.0 7.46  15.1 7.42  22.8 7.32  22.3 7.07  45.6 7.64  49.8 7.67  23.4 7.26  21.7 6.97  44.2 7.59  35.5 7.31  61.4 7.74  50.1 7.54  39.6 7.46  44.2 7.39  46.1 7.53  50.7 7.49  39.2 7.65  32.9 7.33  19.4 7.14  43.2 7.59  29.8 7.41  29.5 7.18  49.6 7.53
1063 26.00 5522.447 4.209 -1.373  73.7 7.38  61.4 7.34  64.9 7.38  62.7 7.22  60.6 7.20  70.2 7.38  58.5 7.39  65.3 7.28  62.2 7.39  57.4 7.33  66.5 7.55  64.2 7.44  53.3 7.29  73.9 7.46  70.6 7.31  52.4 7.32  62.4 7.43  61.9 7.26  30.1 6.85  64.1 7.39  58.4 7.34   0.0 0.00  57.6 7.38  48.9 6.96  72.4 7.80  61.0 7.36  40.9 7.48  48.9 7.33  49.9 7.11  70.0 7.58  76.8 7.66  46.6 7.22  45.8 6.91  71.1 7.58  60.9 7.22  82.6 7.59  65.0 7.28  60.3 7.35  71.4 7.36  74.6 7.53  74.1 7.38  63.2 7.60  57.4 7.27  45.2 7.19  66.5 7.50  56.6 7.45  54.1 7.08  73.8 7.43
1064 26.00 5546.500 4.371 -1.018  87.6 7.52  72.7 7.45  81.9 7.60  70.1 7.21  78.4 7.43  83.7 7.52  65.8 7.40  77.5 7.38  71.7 7.44  72.1 7.52  76.6 7.64  77.6 7.57  62.0 7.33  90.0 7.66  84.7 7.46  59.2 7.32  78.5 7.62  70.9 7.28  37.4 6.87  76.6 7.53  71.6 7.51   0.0 0.00  67.9 7.47  61.5 7.06  86.2 7.95  71.2 7.44  49.6 7.47  58.4 7.38  58.5 7.14  87.5 7.83  91.5 7.83  54.0 7.23  57.8 6.99  80.3 7.62  67.8 7.20  98.4 7.78  81.0 7.51  72.1 7.48  86.3 7.53  87.0 7.63  88.8 7.54  74.6 7.71  69.0 7.37  49.6 7.13  81.4 7.68  66.1 7.52  65.5 7.15  88.1 7.58
1065 26.00 5549.948 3.695 -2.762  41.5 7.51  28.6 7.38  29.8 7.44  30.1 7.33  37.3 7.52  35.0 7.45  27.2 7.48  33.4 7.41  31.5 7.54  24.7 7.38  34.4 7.59  30.6 7.54  21.7 7.35  44.2 7.63  40.1 7.46  17.5 7.26  29.3 7.54  32.6 7.45   9.4 6.99  38.3 7.58  34.1 7.53   0.0 0.00  25.1 7.43  20.4 7.13  34.0 7.72  32.1 7.49  11.1 7.55  17.0 7.38  18.6 7.16  36.5 7.65  43.0 7.72  18.2 7.34  19.3 7.10  39.2 7.69  28.5 7.35  50.0 7.67  40.8 7.49  30.6 7.43  40.4 7.48  39.5 7.59  40.6 7.45  26.0 7.55  24.6 7.33  10.4 7.02  33.8 7.60  20.7 7.37  31.7 7.42  44.3 7.59
1066 26.00 5552.691 4.956 -1.704  23.9 7.55  15.3 7.37  20.5 7.56  13.6 7.25  17.8 7.42  21.8 7.53  17.4 7.53  17.7 7.40  17.1 7.49  15.3 7.44  17.3 7.50  20.7 7.61  12.0 7.34  25.5 7.62  25.1 7.55  13.8 7.44  18.8 7.58  15.3 7.36   6.2 7.08  21.4 7.55  17.8 7.48   0.0 0.00  15.4 7.46  11.4 7.18  26.7 7.86  18.4 7.49   7.8 7.51   9.5 7.33  10.2 7.19  21.0 7.61  25.8 7.70  11.5 7.37  12.0 7.21  20.8 7.59  17.0 7.41  29.7 7.68  20.7 7.45  20.8 7.55  22.3 7.49  23.6 7.61  22.4 7.47  19.8 7.67  13.6 7.34   8.4 7.21  20.8 7.61  14.8 7.49  11.7 7.21  25.3 7.60
1067 26.00 5559.638 4.988 -1.614  25.2 7.53  21.4 7.52  19.3 7.47  12.7 7.17  11.7 7.14  20.9 7.45  16.3 7.44  22.4 7.49  14.4 7.35  16.5 7.43  22.2 7.60  20.3 7.55  13.9 7.36  25.6 7.58  19.6 7.36  12.6 7.33  15.3 7.41  11.9 7.17   0.0 0.00  17.8 7.39  16.6 7.39   0.0 0.00  15.2 7.40   8.4 6.98  27.3 7.83  18.7 7.45  10.0 7.57  11.0 7.35   9.9 7.12  20.3 7.54  29.3 7.74  12.1 7.35   9.0 7.01  19.3 7.50  13.9 7.25  32.9 7.71  26.2 7.56  23.7 7.59  22.2 7.43  22.2 7.52  24.9 7.49  22.8 7.71  15.7 7.37  10.6 7.27  25.0 7.67  17.8 7.55   9.7 7.06  24.0 7.51
1068 26.00 5568.072 4.154 -2.889  11.5 7.40   7.8 7.30  11.1 7.53   7.9 7.24  10.9 7.44   9.5 7.35   7.7 7.42   9.9 7.37   9.7 7.51   9.8 7.50  14.1 7.67  10.6 7.57   8.4 7.47  12.9 7.52   9.1 7.24   7.9 7.47   5.8 7.30   8.8 7.35   4.1 7.20   9.4 7.37  10.4 7.46   0.0 0.00   9.5 7.52   5.6 7.09  14.4 7.81  11.1 7.50   2.7 7.45   4.4 7.31   6.7 7.26  13.0 7.65  13.4 7.62   6.7 7.43   0.0 0.00   9.3 7.47   8.4 7.33  18.6 7.64  14.9 7.50  14.5 7.62  10.2 7.31  11.6 7.50  13.0 7.42  10.3 7.64   7.3 7.32   4.9 7.26  12.0 7.62   8.5 7.51   6.1 7.16  15.0 7.56
1069 26.00 5568.867 3.635 -2.817  36.2 7.39  23.4 7.24  32.8 7.50  26.0 7.22  26.9 7.27  32.5 7.38  23.2 7.36  26.8 7.25  22.7 7.32  22.2 7.30  29.9 7.47  27.2 7.45  17.9 7.23  36.7 7.47  34.2 7.32  16.6 7.22  26.3 7.46  25.1 7.26   6.2 6.78  26.7 7.29  22.9 7.23   0.0 0.00  20.9 7.30  17.5 7.03  33.3 7.69  26.8 7.35   9.6 7.48  14.0 7.26  17.6 7.12  33.8 7.58  38.2 7.61  14.2 7.19  16.9 7.01  30.2 7.48  23.8 7.22  45.2 7.55  33.2 7.30  26.1 7.30  34.7 7.34  33.7 7.45  34.8 7.31  26.4 7.54  22.0 7.25  12.2 7.09  28.4 7.46  20.6 7.35  17.7 7.05  34.3 7.37
1070 26.00 5577.031 5.033 -1.446  23.7 7.37   0.0 0.00  23.7 7.47  17.6 7.22   0.0 0.00  24.3 7.42  19.6 7.42  22.8 7.38  21.9 7.46  17.6 7.34  27.8 7.63  20.5 7.43  15.6 7.30  29.4 7.54  23.1 7.33  13.8 7.26  20.5 7.45  18.7 7.29   5.8 6.87  24.4 7.46  21.3 7.41   0.0 0.00  20.9 7.46  11.8 7.03  27.0 7.69   0.0 0.00  11.1 7.50  14.0 7.35   0.0 0.00  26.2 7.57  31.9 7.67  12.1 7.22  11.3 7.01  24.1 7.51  18.0 7.27  31.8 7.56  27.4 7.47  23.7 7.46  25.8 7.41  27.8 7.54  26.1 7.40  22.6 7.58  17.1 7.29  10.5 7.14  26.5 7.58  17.5 7.41  13.9 7.12  27.3 7.47
1071 26.00 5587.573 4.143 -1.593  65.2 7.33  53.3 7.28  60.6 7.42  56.6 7.22  54.9 7.22  61.3 7.33  51.0 7.35  61.5 7.33  56.2 7.40  51.8 7.33  56.3 7.44  61.7 7.52  47.3 7.28  65.8 7.42  64.5 7.31  45.2 7.28  55.2 7.41  57.0 7.29  26.7 6.91  55.7 7.32  54.1 7.36   0.0 0.00  49.8 7.33  46.0 7.04  60.1 7.64  54.4 7.33  32.2 7.44  42.2 7.31  42.6 7.08  55.8 7.39  66.5 7.56  40.7 7.22  39.3 6.91  60.5 7.47  54.6 7.23  75.3 7.56  64.4 7.39  56.6 7.39  63.2 7.31  67.4 7.50  68.6 7.38  54.4 7.52  51.2 7.26  37.1 7.13  56.5 7.41  49.8 7.41  50.5 7.14  66.2 7.40
1072 26.00 5595.075 5.064 -1.633  22.3 7.56  14.2 7.38  17.4 7.51   9.0 7.09  14.8 7.37  16.7 7.42  10.1 7.28  15.4 7.38  13.2 7.40  15.8 7.50  22.1 7.70  13.5 7.42  11.7 7.37  23.8 7.63  13.6 7.26  15.6 7.55  14.1 7.46  10.4 7.20   6.6 7.15  17.5 7.48  17.9 7.53   0.0 0.00  16.9 7.56   0.0 0.00  19.3 7.70  16.5 7.48   8.9 7.60   9.3 7.36  11.6 7.30  18.0 7.57  26.6 7.77  10.2 7.35  10.8 7.21  15.0 7.45  13.2 7.32  26.9 7.67  22.1 7.55  22.6 7.65  14.3 7.29  21.1 7.59  23.7 7.56  16.4 7.61  11.7 7.31   8.1 7.23  19.8 7.62  19.3 7.69  12.6 7.29  19.8 7.50
1073 26.00 5608.974 4.209 -2.287  43.9 7.69  28.0 7.48  33.3 7.62  23.0 7.28  26.4 7.39  33.4 7.53  24.8 7.51  30.1 7.46  26.0 7.51  25.9 7.51  35.1 7.72  27.9 7.57  21.0 7.42  41.2 7.70  33.2 7.45  21.8 7.47  28.3 7.60  26.8 7.42   6.4 6.88  32.2 7.56  27.4 7.48   0.0 0.00  21.0 7.41  17.9 7.16  35.5 7.85  26.5 7.46  10.5 7.54  14.9 7.37  15.9 7.17  31.6 7.64  41.3 7.80  17.4 7.39  13.6 7.02  29.7 7.58  26.2 7.40  47.5 7.76  38.4 7.58  32.9 7.60  37.1 7.54  36.2 7.63  41.2 7.60  26.6 7.64  21.9 7.36  12.2 7.18  34.3 7.70  22.0 7.49  22.2 7.30  39.7 7.63
1074 26.00 5618.631 4.209 -1.233  78.6 7.34  67.0 7.33  77.4 7.51  67.6 7.17  70.8 7.28  74.5 7.33  65.2 7.41  72.4 7.28  71.4 7.46  64.4 7.35  72.0 7.54  71.5 7.46  59.6 7.29  81.7 7.49  74.8 7.25  57.3 7.29  69.5 7.44  69.2 7.27  37.3 6.89  69.5 7.37  64.4 7.34   0.0 0.00  61.6 7.34  56.4 6.97  71.2 7.62  68.7 7.39  47.7 7.48  54.6 7.31  57.4 7.14  71.9 7.48  77.8 7.53  52.7 7.22  55.0 6.95  75.2 7.52  66.6 7.20  78.9 7.36  72.0 7.30  69.4 7.43  77.4 7.34  78.3 7.46  78.1 7.31  68.7 7.59  62.6 7.24  49.7 7.16  72.2 7.49  59.8 7.38  60.7 7.07  79.1 7.40
1075 26.00 5619.587 4.386 -1.409  69.6 7.53  52.3 7.36  64.8 7.61  53.0 7.25  55.0 7.32  63.1 7.46  50.9 7.44  58.9 7.37  53.4 7.42  53.9 7.48  62.7 7.69  57.0 7.51  45.9 7.34  68.5 7.58  65.6 7.44  42.5 7.31  56.6 7.52  50.4 7.25  21.6 6.85  56.8 7.44  54.4 7.47   0.0 0.00  49.1 7.41  41.5 7.04  67.9 7.90  54.7 7.44  29.2 7.41  39.9 7.34  42.6 7.18  61.3 7.61  67.9 7.68  39.7 7.28  36.5 6.95  59.0 7.53  51.8 7.27  75.9 7.68  66.5 7.56  54.4 7.44  63.9 7.43  66.1 7.57  66.7 7.45  52.6 7.57  48.8 7.30  34.3 7.16  62.3 7.63  47.6 7.46  47.1 7.17  68.1 7.54
1076 26.00 5636.696 3.640 -2.495  55.0 7.43  43.6 7.39  50.7 7.54  38.6 7.18  40.7 7.25  52.1 7.45  38.8 7.42  47.3 7.36  41.3 7.42  35.8 7.31  47.7 7.56  45.3 7.52  33.0 7.30  54.1 7.49  52.0 7.35  29.9 7.27  43.9 7.52  39.3 7.25  13.5 6.85  48.4 7.46  39.4 7.32   0.0 0.00  37.5 7.39  30.8 7.05  47.1 7.69  44.4 7.43  18.3 7.50  28.6 7.37  29.3 7.11  46.5 7.53  52.3 7.58  26.5 7.24  23.8 6.89  47.9 7.53  39.4 7.25  56.1 7.44  52.0 7.39  44.1 7.41  50.5 7.34  53.1 7.52  53.7 7.36  43.2 7.62  38.1 7.31  24.1 7.17  50.9 7.62  32.2 7.34  31.1 7.07  53.7 7.44
1077 26.00 5638.262 4.220 -0.663 114.2 7.50  95.2 7.40 109.0 7.62  99.5 7.30 101.3 7.37 107.5 7.46  91.5 7.44 108.7 7.49  95.3 7.43  93.9 7.44 104.9 7.66 101.0 7.54  86.2 7.34 117.7 7.66 109.8 7.44  84.2 7.35  99.5 7.53  97.0 7.31  62.1 6.92 101.7 7.53  90.8 7.38   0.0 0.00  90.9 7.43  86.6 7.07 108.4 7.80  97.1 7.47  75.0 7.52  80.7 7.34  81.2 7.13 105.5 7.66 110.0 7.65  81.7 7.33  81.5 6.97 107.6 7.66  96.8 7.29   0.0 0.00 108.5 7.53  97.1 7.50 107.7 7.43 113.1 7.62 111.6 7.46  95.6 7.59  91.1 7.32  76.1 7.20 108.5 7.71  89.4 7.45  91.1 7.16 113.0 7.54
1078 26.00 5650.020 5.099 -0.749  63.3 7.55  48.7 7.40  58.6 7.58  44.6 7.22  46.8 7.29  59.8 7.53  46.2 7.43  53.2 7.40  50.3 7.46  44.1 7.36  51.6 7.53  60.0 7.66  47.0 7.46  59.8 7.53  59.3 7.47  39.7 7.33  51.8 7.51  47.4 7.32  20.7 6.91  49.0 7.40  45.2 7.37   0.0 0.00  44.6 7.40  32.3 6.99  58.5 7.73  47.3 7.39  30.9 7.44  38.1 7.36  37.9 7.19  62.3 7.71  61.9 7.66  34.9 7.25  33.6 7.02  57.3 7.59  45.5 7.27  65.4 7.62  53.7 7.43  50.6 7.47  60.7 7.51  60.7 7.58  56.6 7.41  51.7 7.60  44.4 7.33  32.2 7.19  59.9 7.66  42.9 7.42  39.4 7.15  59.4 7.51
1079 26.00 5650.704 5.085 -0.672  68.3 7.56  54.1 7.44  66.0 7.65  51.4 7.27  54.6 7.36  64.4 7.54  48.6 7.40  61.2 7.47  52.2 7.41  53.2 7.48  58.2 7.61  63.8 7.66  44.0 7.31  66.0 7.57  63.0 7.45  39.5 7.25  59.9 7.60  54.3 7.37  22.6 6.88  55.5 7.46  44.6 7.28   0.0 0.00  51.4 7.48  40.7 7.07  66.9 7.87  53.0 7.43  34.4 7.45  41.4 7.36  40.9 7.17  68.0 7.76  78.5 7.91  40.3 7.30  39.4 7.05  67.0 7.71  50.3 7.28  79.7 7.81  62.5 7.54  55.6 7.50  61.9 7.45  68.6 7.65  64.2 7.47  60.9 7.75  48.0 7.32  35.3 7.19  66.6 7.73  48.2 7.48  45.7 7.18  66.5 7.56
1080 26.00 5651.470 4.473 -1.747  44.3 7.47  35.9 7.43  40.6 7.53  32.0 7.25  40.9 7.47  41.2 7.46  34.2 7.49  37.2 7.37  34.6 7.46  37.6 7.54  40.1 7.60  35.3 7.48  33.0 7.48  49.4 7.62  41.3 7.39  27.1 7.37  37.8 7.56  29.8 7.25  11.9 6.93  37.7 7.45  32.3 7.37   0.0 0.00  32.5 7.46  23.2 7.07  45.5 7.83  34.8 7.42  15.0 7.43  24.5 7.40  25.9 7.22  41.4 7.61  48.5 7.70  21.8 7.26  24.5 7.11  42.0 7.60  30.0 7.25  53.5 7.65  42.9 7.46  39.1 7.51  48.5 7.55  42.4 7.52  42.7 7.40  35.3 7.60  29.9 7.32  19.2 7.18  47.5 7.74  32.3 7.52  30.9 7.27  45.7 7.52
1081 26.00 5652.320 4.260 -1.731  55.9 7.43  46.6 7.41  52.4 7.52  40.5 7.17  47.9 7.35  51.3 7.40  45.3 7.49  50.8 7.38  49.7 7.52  41.8 7.38  53.6 7.65  52.4 7.59  40.0 7.39  61.8 7.61  56.3 7.42  35.9 7.33  48.4 7.53  44.8 7.31  16.7 6.87  52.8 7.53  51.8 7.58   0.0 0.00  40.9 7.40  31.6 7.01  54.4 7.78  43.5 7.36  25.3 7.52  33.8 7.38  34.0 7.16  52.5 7.59  58.0 7.64  31.4 7.27  33.0 7.05  54.4 7.61  43.2 7.27  66.8 7.66  53.6 7.43  53.3 7.58  59.6 7.51  57.2 7.56  56.9 7.42  46.8 7.62  42.1 7.33  27.0 7.15  56.0 7.67  41.6 7.49  37.6 7.15  60.7 7.56
1082 26.00 5653.889 4.386 -1.334  68.2 7.42  52.6 7.29  66.6 7.56  54.5 7.20  59.6 7.33  65.8 7.44  56.9 7.50  62.4 7.37  61.0 7.51  54.6 7.41  60.2 7.54  62.9 7.55  47.2 7.29  74.5 7.62  66.3 7.38  45.8 7.31  55.4 7.42  53.9 7.24  27.3 6.93  62.0 7.49  58.7 7.50   0.0 0.00  55.0 7.47  45.7 7.05  63.5 7.71  53.2 7.32  35.2 7.47  44.0 7.35  43.9 7.13  64.3 7.59  70.0 7.64  41.4 7.24  42.1 6.99  60.7 7.48  53.3 7.22  75.2 7.58  61.4 7.36  56.2 7.40  64.9 7.37  65.5 7.47  64.3 7.32  57.6 7.60  51.4 7.28  38.7 7.18  63.7 7.58  50.6 7.45  47.6 7.10  70.7 7.51
1083 26.00 5672.267 4.584 -2.836   4.1 7.36   4.0 7.43   7.0 7.72   5.2 7.49   6.4 7.61   7.4 7.67   5.0 7.63   5.6 7.54   0.0 0.00   0.0 0.00   4.7 7.56   5.7 7.68   4.5 7.59   6.1 7.58   7.0 7.58   3.4 7.48   6.1 7.74   0.0 0.00   0.0 0.00   6.2 7.61   0.0 0.00   0.0 0.00   4.6 7.59   0.0 0.00   7.6 7.89   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.5 7.76   2.0 7.28   0.0 0.00   6.6 7.72   0.0 0.00  14.0 7.94   7.1 7.58   6.1 7.62   5.6 7.48   7.6 7.72   7.3 7.58   5.2 7.72   3.3 7.38   0.0 0.00   7.9 7.82   0.0 0.00   4.3 7.44   9.0 7.74
1084 26.00 5679.025 4.652 -0.626  82.0 7.33  72.2 7.35  80.0 7.46  74.4 7.23  73.9 7.25  81.1 7.38  70.8 7.42  77.2 7.29  72.9 7.37  66.6 7.29  76.1 7.53  77.0 7.46  66.4 7.33  86.7 7.50  82.2 7.34  62.0 7.28  75.4 7.45  72.0 7.23  42.6 6.88  73.6 7.37  69.0 7.36   0.0 0.00  71.4 7.45  60.5 6.96  80.9 7.72  73.4 7.40  56.2 7.49  62.2 7.35  62.1 7.14  81.2 7.58  85.9 7.61  61.3 7.30  57.3 6.90  78.4 7.48  70.4 7.18  88.8 7.50  76.6 7.34  73.6 7.44  80.3 7.33  83.9 7.48  83.4 7.36  75.1 7.60  68.8 7.28  57.2 7.20  80.3 7.56  65.6 7.39  65.0 7.06  88.3 7.52
1085 26.00 5680.241 4.186 -2.306  39.9 7.60  25.2 7.40  33.1 7.61  23.5 7.28  26.4 7.38  33.4 7.52  24.8 7.50  29.7 7.44  25.3 7.48  23.3 7.43  33.2 7.67  29.2 7.59  19.5 7.37  36.8 7.59  31.5 7.40  15.6 7.27  29.2 7.62  25.7 7.39   8.3 7.00  32.1 7.54  25.2 7.42   0.0 0.00  21.9 7.42  18.0 7.15  33.0 7.78  26.0 7.44   9.8 7.50  15.1 7.37  17.0 7.20  35.4 7.71  40.9 7.78  14.4 7.27  13.4 7.00  33.5 7.66  24.3 7.35  48.9 7.78  36.7 7.54  31.1 7.55  38.6 7.56  34.4 7.59  36.6 7.49  27.2 7.65  23.6 7.40  12.3 7.18  33.8 7.68  18.1 7.37  21.2 7.26  37.5 7.58
1086 26.00 5731.762 4.256 -1.050  91.5 7.46  77.8 7.43  90.2 7.64  80.8 7.31  80.4 7.34  88.5 7.48  74.0 7.46  84.6 7.40  79.7 7.49  74.1 7.42  81.8 7.61  82.0 7.54  67.9 7.33  95.5 7.63  89.6 7.43  64.2 7.31  80.2 7.52  80.3 7.36  44.2 6.91  80.1 7.47  72.3 7.38   0.0 0.00  72.7 7.45  69.1 7.10  84.4 7.75  76.7 7.43  55.6 7.50  63.9 7.38  64.6 7.16  86.9 7.67  91.3 7.67  63.2 7.32  63.1 6.98  91.0 7.72  79.0 7.32  99.2 7.64  85.8 7.47  79.7 7.53  90.2 7.47  91.4 7.58  93.7 7.50  77.5 7.63  73.6 7.34  56.3 7.16  87.7 7.68  68.4 7.43  74.4 7.21  92.6 7.54
1087 26.00 5732.275 4.991 -1.400  36.1 7.55  26.4 7.43  34.1 7.62  26.8 7.37  27.6 7.41  33.4 7.53  25.5 7.49  28.3 7.41  24.3 7.42  24.0 7.43  31.4 7.62  31.2 7.60  19.5 7.33  38.5 7.64  32.2 7.45  20.0 7.37  29.5 7.58  25.2 7.37   9.3 7.00  30.3 7.51  26.3 7.45   0.0 0.00  22.8 7.42  22.0 7.27  37.1 7.84  28.5 7.50  15.7 7.59  16.6 7.35  16.5 7.17  32.0 7.61  40.7 7.76  15.3 7.25  16.8 7.12  39.3 7.75  28.2 7.44  43.3 7.70  32.9 7.50  29.6 7.51  35.4 7.52  36.8 7.63  33.5 7.47  26.1 7.57  23.5 7.38  13.7 7.19  33.7 7.65  21.8 7.45  21.9 7.28  35.3 7.55
1088 26.00 5752.023 4.548 -0.846  77.9 7.32  67.4 7.32  80.1 7.55  67.2 7.16  70.6 7.26  78.0 7.40  66.6 7.42  75.1 7.33  73.6 7.48  66.0 7.37  73.8 7.56  75.9 7.53  62.0 7.32  83.0 7.50  75.4 7.27  59.7 7.33  70.7 7.44  66.8 7.20  39.1 6.91  74.4 7.48  64.4 7.33   0.0 0.00  64.6 7.38  62.4 7.09  74.3 7.66  69.7 7.40  52.9 7.52  56.8 7.33  59.6 7.18  75.8 7.54  79.7 7.55  55.7 7.26  54.8 6.94  77.3 7.54  67.6 7.21  84.6 7.49  72.8 7.33  69.4 7.42  78.9 7.38  80.0 7.48  75.7 7.27  69.7 7.57  65.3 7.29  51.7 7.18  75.5 7.54  59.8 7.36  60.7 7.06  81.1 7.44
1089 26.00 5753.121 4.260 -0.594   0.0 0.00  88.0 7.24  96.8 7.36  93.1 7.15   0.0 0.00  95.0 7.19  87.6 7.35  94.3 7.18  90.1 7.30  82.4 7.18  90.2 7.37  95.4 7.41  83.8 7.27 102.0 7.35  96.7 7.15  78.7 7.22  92.8 7.37  89.3 7.13  62.8 6.92  91.1 7.30  84.0 7.23   0.0 0.00  84.0 7.28  82.3 6.96  97.2 7.60  89.4 7.30  74.9 7.50  80.2 7.31  77.7 7.04  94.9 7.43 100.8 7.46  77.8 7.24  75.4 6.81  97.4 7.44  90.3 7.13   0.0 0.00  93.2 7.22  86.2 7.26  98.2 7.23  99.1 7.33  97.0 7.15  88.7 7.45  86.1 7.20  72.0 7.09  96.3 7.45  80.8 7.27  83.0 6.96 104.0 7.36
1090 26.00 5760.345 3.642 -2.438  60.6 7.47  43.4 7.32  56.4 7.59  44.3 7.23  49.5 7.36  55.8 7.46  40.9 7.40  52.0 7.38  45.8 7.45  41.9 7.38  48.2 7.51  50.3 7.55  37.1 7.33  65.5 7.65  56.9 7.38  33.3 7.29  51.4 7.61  40.7 7.22  18.7 6.98  52.5 7.49  48.7 7.48   0.0 0.00  43.4 7.46  33.8 7.05  52.4 7.74  46.2 7.40  19.6 7.47  30.9 7.36  36.2 7.21  58.3 7.71  63.6 7.75  32.9 7.34  35.6 7.09  51.0 7.53  45.1 7.30  71.3 7.69  53.9 7.37  50.9 7.50  62.3 7.51  57.8 7.55  63.1 7.49  48.6 7.68  39.9 7.29  27.2 7.19  54.1 7.62  41.5 7.50  39.8 7.19  59.1 7.48
1091 26.00 5775.080 4.220 -1.059  94.8 7.48  77.0 7.36  87.3 7.54  78.6 7.22  81.3 7.32  88.2 7.43  73.4 7.41  86.2 7.39  79.3 7.44  75.0 7.40  82.3 7.57  85.9 7.59  70.8 7.36  94.7 7.57  91.0 7.41  67.6 7.34  80.8 7.50  80.3 7.32  45.4 6.90  82.6 7.48  74.6 7.39   0.0 0.00  71.9 7.38  67.4 7.03  86.4 7.75  78.8 7.43  58.2 7.53  64.1 7.34  66.8 7.17  81.6 7.50  93.9 7.69  61.5 7.24  67.5 7.04  86.5 7.58  82.0 7.34  98.8 7.59  85.3 7.41  80.8 7.51  90.8 7.44  92.1 7.56  89.7 7.37  77.5 7.58  74.3 7.32  59.1 7.19  87.5 7.63  69.0 7.39  73.3 7.15  93.2 7.51
1092 26.00 5793.913 4.220 -1.578  69.3 7.47  53.8 7.35  61.8 7.50  54.8 7.24  54.7 7.27  62.8 7.41  50.2 7.39  57.9 7.31  56.0 7.45  46.0 7.26  59.5 7.57  57.9 7.49  45.3 7.30  69.2 7.54  65.7 7.39  42.3 7.28  54.9 7.46  53.2 7.27  23.8 6.89  58.8 7.45  52.2 7.37   0.0 0.00  47.3 7.33  41.1 7.00  60.8 7.71  55.0 7.40  31.3 7.46  40.8 7.34  40.3 7.09  62.6 7.59  65.5 7.59  39.3 7.25  39.1 6.97  59.8 7.50  53.5 7.26  72.7 7.56  61.2 7.38  55.9 7.43  68.8 7.48  65.5 7.51  68.3 7.43  53.6 7.56  49.6 7.29  36.8 7.19  63.1 7.61  45.5 7.38  43.9 7.07  66.8 7.46
1093 26.00 5814.805 4.283 -1.797  52.6 7.44  40.3 7.35  51.0 7.57  40.0 7.24  46.7 7.40  49.4 7.44  39.6 7.44  43.6 7.32  43.3 7.47  41.4 7.45  52.0 7.69  46.7 7.55  35.6 7.37  58.7 7.62  52.1 7.41  35.4 7.40  46.5 7.57  39.5 7.28  16.9 6.96  52.6 7.60  42.4 7.43   0.0 0.00  36.8 7.38  30.9 7.08  51.7 7.79  48.3 7.54  19.5 7.44  29.0 7.35  31.2 7.18  52.7 7.67  59.6 7.75  29.1 7.29  26.6 6.98  49.6 7.58  41.8 7.32  62.1 7.63  54.2 7.52  41.9 7.39  55.4 7.50  55.0 7.59  53.9 7.44  43.7 7.62  37.9 7.33  28.5 7.27  50.5 7.63  36.9 7.46  31.6 7.11  59.4 7.61
1094 26.00 5827.875 3.283 -3.165  47.6 7.52  33.6 7.40  42.9 7.63  30.5 7.25  36.4 7.40  43.0 7.50  28.7 7.44  39.0 7.43  33.0 7.50  32.4 7.48  42.9 7.69  33.5 7.53  23.2 7.32  48.5 7.61  44.2 7.42  23.1 7.36  37.1 7.63  31.3 7.33   9.0 6.91  40.9 7.53  30.2 7.34   0.0 0.00  29.6 7.46  18.5 6.98  40.9 7.80  33.4 7.42  13.6 7.65  18.8 7.38  21.5 7.17  39.5 7.63  47.7 7.72  17.9 7.26  20.9 7.06  43.8 7.70  34.0 7.38  61.2 7.75  47.0 7.49  37.1 7.48  47.5 7.50  47.1 7.64  50.0 7.51  30.8 7.59  28.5 7.34  16.5 7.20  38.4 7.61  28.9 7.51  26.6 7.21  49.1 7.57
1095 26.00 5835.098 4.256 -2.113  39.1 7.46  29.1 7.38  39.6 7.62  30.5 7.33  29.4 7.33  36.5 7.46  28.6 7.47  31.4 7.35  30.4 7.48  26.8 7.40  33.4 7.55  34.6 7.58  21.8 7.31  41.3 7.56  40.7 7.47  20.3 7.30  31.8 7.55  26.8 7.29  10.0 6.97  38.9 7.58  28.7 7.39   0.0 0.00  27.5 7.45  22.9 7.17  36.0 7.72  31.1 7.44  15.2 7.59  17.3 7.32  21.3 7.21  35.9 7.60  46.2 7.76  19.6 7.32  15.7 6.96  35.7 7.58  29.6 7.35  52.0 7.71  35.8 7.40  33.2 7.48  41.0 7.49  40.2 7.58  41.5 7.47  29.5 7.58  25.4 7.32  16.4 7.21  36.1 7.61  25.8 7.47  21.6 7.15  43.6 7.58
1096 26.00 5837.700 4.294 -2.255  29.1 7.45  21.4 7.36  25.8 7.50  20.1 7.25  20.9 7.30  27.8 7.46  19.1 7.40  24.5 7.38  24.5 7.52  19.2 7.38  26.5 7.57  23.0 7.50  15.0 7.28  33.9 7.60  28.8 7.41  15.9 7.34  24.3 7.56  20.9 7.33   6.9 6.96  25.9 7.46  23.6 7.44   0.0 0.00  18.4 7.38  12.2 7.01  32.6 7.83  21.7 7.39  10.4 7.57  13.4 7.36  15.5 7.21  30.2 7.66  32.2 7.66  13.3 7.29  13.6 7.07  24.4 7.50  18.2 7.24  37.7 7.62  30.0 7.45  24.7 7.45  27.9 7.40  28.6 7.52  29.5 7.41  20.7 7.53  19.4 7.34  12.1 7.23  27.7 7.60  19.3 7.47  15.1 7.14  33.2 7.55
1097 26.00 5845.266 5.033 -1.673  21.9 7.54  11.8 7.28  19.8 7.58  12.4 7.25  14.7 7.36  19.9 7.52  13.5 7.43  17.0 7.42  16.1 7.50  11.8 7.34  15.7 7.49  15.3 7.49  11.3 7.35  23.1 7.61  17.9 7.40   8.6 7.23  15.0 7.49  12.8 7.30   4.1 6.92  16.3 7.44  17.2 7.50   0.0 0.00  11.9 7.37  10.6 7.19  19.1 7.69  14.5 7.40   6.0 7.41   9.1 7.34   8.7 7.15  19.1 7.60  23.0 7.67   7.2 7.18   8.2 7.07  17.0 7.52  12.0 7.27  22.1 7.55  18.7 7.45  16.4 7.46  17.5 7.39  19.9 7.55  20.3 7.47  13.4 7.49  10.5 7.25   7.1 7.17  18.5 7.58  12.5 7.44  12.4 7.28  21.2 7.54
1098 26.00 5849.682 3.695 -2.885  31.9 7.43  21.8 7.32  27.1 7.49  20.7 7.21  27.0 7.40  30.0 7.45  19.6 7.38  28.1 7.40  23.3 7.46  21.2 7.39  24.6 7.46  27.0 7.56  17.7 7.34  37.7 7.61  31.4 7.38  15.6 7.30  23.7 7.51  24.3 7.36   8.5 7.05  25.8 7.39  25.9 7.44   0.0 0.00  20.4 7.41  14.4 7.04  29.6 7.73  25.8 7.44   9.1 7.56  12.0 7.30  14.0 7.11  26.5 7.53  32.5 7.61  13.5 7.28  11.9 6.95  27.7 7.54  18.5 7.20  42.2 7.62  31.1 7.38  24.9 7.39  32.5 7.42  30.9 7.52  33.3 7.40  23.1 7.58  19.1 7.29  11.0 7.16  29.5 7.60  18.1 7.39  16.6 7.14  32.6 7.46
1099 26.00 5852.217 4.548 -1.127  87.4 7.80   0.0 0.00  74.6 7.71  63.9 7.36  69.7 7.52  74.9 7.61  58.0 7.49  73.6 7.58  64.2 7.54  61.5 7.54   0.0 0.00  66.8 7.60  51.8 7.36  87.7 7.88   0.0 0.00  52.8 7.44  65.3 7.59  63.3 7.40  30.0 6.96  73.7 7.74  70.8 7.77   0.0 0.00  56.6 7.47  50.7 7.12  77.2 8.01  68.8 7.66  37.9 7.47  47.3 7.39  49.0 7.21  74.1 7.78  86.4 7.98  46.9 7.34  47.9 7.07  71.7 7.69  66.9 7.47   0.0 0.00   0.0 0.00   0.0 0.00  82.1 7.72  81.1 7.78   0.0 0.00  62.7 7.69  58.8 7.42  40.9 7.20  74.0 7.78  58.2 7.61  56.6 7.25  87.4 7.85
1100 26.00 5853.149 1.485 -5.089  59.8 7.44  40.4 7.33  43.5 7.45  38.9 7.19  43.2 7.31  49.9 7.38  31.3 7.36  46.7 7.34  36.3 7.43  31.4 7.29  46.5 7.54  37.1 7.47  27.1 7.29  58.3 7.53  53.3 7.29  26.7 7.34  32.2 7.42  36.9 7.25   7.4 6.75  46.2 7.39  42.4 7.37   0.0 0.00  32.2 7.37  26.4 7.00  43.2 7.70  39.9 7.36  10.4 7.68  16.4 7.28  23.7 7.06  42.9 7.53  51.6 7.58  17.8 7.19  21.0 6.87  39.2 7.44  36.7 7.24  73.2 7.63  58.9 7.37  47.4 7.47  52.9 7.30  51.2 7.49  60.6 7.37  32.4 7.52  31.7 7.24  15.8 7.08  42.6 7.53  27.8 7.34  29.7 7.09  62.1 7.52
1101 26.00 5856.083 4.294 -1.513  72.2 7.57  53.4 7.38  65.9 7.62  55.4 7.28  55.2 7.31  62.2 7.43  51.1 7.44  59.5 7.37  56.8 7.49  51.5 7.42  58.8 7.59  59.1 7.54  44.3 7.30  70.7 7.61  65.6 7.42  42.8 7.31  54.9 7.48  53.6 7.30  23.3 6.89  61.5 7.54  49.3 7.34   0.0 0.00  48.9 7.40  35.8 6.91  62.0 7.78  52.8 7.38  32.1 7.49  39.5 7.33  42.1 7.16  64.1 7.66  69.6 7.71  38.4 7.25  36.6 6.94  62.2 7.58  52.0 7.26  75.5 7.66  65.2 7.51  58.0 7.51  61.8 7.37  69.7 7.63  70.9 7.53  48.7 7.48  51.2 7.35  36.3 7.21  65.1 7.68  44.3 7.38  47.2 7.16  69.2 7.55
1102 26.00 5858.779 4.220 -2.156  39.7 7.47  27.4 7.33  36.7 7.56  27.4 7.25  28.9 7.32  35.3 7.44  25.6 7.40  34.5 7.42  30.0 7.47  26.0 7.38  33.8 7.56  33.2 7.55  21.2 7.29  41.6 7.57  38.1 7.42  20.1 7.29  29.0 7.49  26.3 7.28   9.4 6.94  34.6 7.48  30.6 7.43   0.0 0.00  23.9 7.36  16.2 6.97  37.2 7.75  31.3 7.45  11.8 7.46  16.7 7.30  17.4 7.09  38.2 7.65  43.8 7.71  20.1 7.34  18.1 7.04  31.0 7.47  27.9 7.31  45.8 7.59  38.9 7.46  32.8 7.47  39.4 7.46  38.5 7.55  37.8 7.40  27.6 7.54  25.2 7.32  14.6 7.15  39.2 7.67  21.3 7.34  21.5 7.15  40.2 7.51
1103 26.00 5859.578 4.548 -0.489 103.1 7.47  82.6 7.30  98.4 7.57  90.4 7.29  86.6 7.24  96.6 7.42  81.6 7.38  91.2 7.31  88.6 7.44  80.9 7.33  89.0 7.51  91.5 7.49  78.2 7.32 102.7 7.54  96.3 7.35  73.7 7.27  91.0 7.50  86.1 7.25  52.8 6.87  87.3 7.39  79.3 7.31   0.0 0.00  78.4 7.32  77.3 7.05  95.9 7.70  86.6 7.41  69.3 7.49  71.8 7.28  72.0 7.09  95.1 7.59 102.2 7.65  75.8 7.35  76.0 7.04  93.6 7.52  87.7 7.27 109.7 7.63  90.1 7.35  88.8 7.49  96.3 7.38  99.3 7.51  98.1 7.38  84.7 7.51  79.3 7.23  65.5 7.12  97.1 7.62  76.2 7.34  80.1 7.11 101.9 7.50
1104 26.00 5861.107 4.283 -2.327  29.2 7.50  20.2 7.38  24.7 7.53  18.3 7.26  18.3 7.28  23.1 7.40  18.8 7.45  23.4 7.41  19.2 7.43  17.2 7.37  26.4 7.62  23.4 7.57  13.5 7.28  30.9 7.59  24.0 7.35  11.1 7.21  21.9 7.55  16.9 7.26   7.1 7.04  26.1 7.52  25.6 7.55   0.0 0.00  19.7 7.48  11.3 7.03  29.0 7.80  21.2 7.43   8.6 7.54  10.9 7.31  12.0 7.14  25.4 7.60  30.1 7.66  12.8 7.32  14.5 7.16  26.3 7.61  19.0 7.33  35.7 7.63  25.6 7.40  26.3 7.55  27.0 7.43  27.4 7.55  28.4 7.44  19.8 7.56  16.3 7.30   9.9 7.18  24.8 7.59  16.7 7.44  11.9 7.07  28.0 7.49
1105 26.00 5880.029 4.558 -1.877  28.2 7.35  20.6 7.26  25.4 7.41  19.7 7.17  23.3 7.29  25.9 7.34  23.0 7.42  24.2 7.29  18.7 7.27  17.9 7.25  31.4 7.61  21.6 7.37  14.9 7.18  31.4 7.47  24.2 7.23  15.8 7.25  24.2 7.46  16.1 7.10   7.9 6.93  30.0 7.48  22.1 7.32   0.0 0.00  20.8 7.37  16.2 7.08  34.1 7.78  22.9 7.34  10.3 7.43  13.8 7.27  12.9 7.03  27.5 7.50  31.3 7.55  15.4 7.27  12.5 6.95  27.7 7.50  18.4 7.17  34.8 7.49  24.3 7.25  22.9 7.33  29.2 7.36  30.9 7.49  31.0 7.38  20.4 7.43  18.1 7.22  11.5 7.11  30.8 7.59  17.6 7.32  12.8 6.97  32.9 7.47
1106 26.00 5881.279 4.607 -1.741  42.5 7.57  30.2 7.43  37.3 7.60  25.8 7.25  29.5 7.36  40.3 7.58  35.1 7.64  38.1 7.53  32.4 7.54  28.4 7.46  38.9 7.71  32.2 7.54  24.1 7.39  45.2 7.68  44.3 7.59  23.9 7.41  29.5 7.51  27.4 7.33  10.6 7.00  36.3 7.55  30.2 7.46   0.0 0.00  30.6 7.54  25.8 7.27  48.3 8.02  29.7 7.43  13.7 7.49  19.0 7.37  19.3 7.17  37.4 7.65  43.6 7.74  19.2 7.31  12.9 6.88  38.9 7.66  30.5 7.40  55.5 7.84  37.1 7.48  33.3 7.51  41.4 7.54  44.6 7.70  42.9 7.55  31.4 7.64  24.7 7.32  18.2 7.28  41.5 7.74  25.7 7.48  23.8 7.23  49.9 7.75
1107 26.00 5902.485 4.593 -1.783  35.1 7.45  25.9 7.35  36.0 7.60  24.7 7.25  25.5 7.29  34.3 7.48  28.7 7.52  33.3 7.45  28.2 7.47  26.7 7.44  34.6 7.63  27.3 7.46  20.6 7.31  38.8 7.58  35.0 7.42  24.7 7.46  29.1 7.53  22.6 7.24  10.3 7.01  29.1 7.41  28.3 7.44   0.0 0.00  27.4 7.49  14.9 6.98  38.9 7.84  27.2 7.40  21.6 7.78   0.0 0.00  16.1 7.09  31.8 7.55  38.6 7.66  17.0 7.27  14.5 6.97  33.2 7.57  34.4 7.51  41.8 7.59  33.7 7.43  28.9 7.43  35.1 7.44  37.4 7.58  36.1 7.44  29.0 7.61  24.1 7.33  15.8 7.22  33.0 7.58  21.9 7.40  29.3 7.39  37.9 7.53
1108 26.00 5905.689 4.652 -0.650  82.7 7.34  70.0 7.31  80.2 7.47  70.0 7.14  71.4 7.20  86.6 7.50  72.5 7.47  79.9 7.35  76.2 7.45  68.6 7.35  78.8 7.61  77.1 7.47  65.8 7.33  88.1 7.53  79.0 7.27  63.3 7.33  74.5 7.43  71.6 7.22  40.0 6.85  75.7 7.43  69.3 7.38   0.0 0.00  69.9 7.43  62.1 7.00  83.3 7.79  72.8 7.40  56.2 7.50  60.2 7.32  59.6 7.09  80.5 7.57  89.0 7.68  58.6 7.25  57.9 6.92  80.5 7.53  71.3 7.21  90.2 7.53  80.5 7.44  73.3 7.43  85.1 7.43  85.7 7.52  86.4 7.42  73.9 7.59  68.3 7.27  55.8 7.20  80.4 7.56  65.7 7.43  65.0 7.07  87.6 7.50
1109 26.00 5916.249 2.453 -2.882 110.7 7.45  90.0 7.39  99.5 7.54  93.7 7.23  95.3 7.31 105.9 7.49  83.1 7.43 101.6 7.40  90.2 7.46  81.7 7.33  93.3 7.58  89.3 7.44  78.1 7.35 108.2 7.53 108.1 7.40  73.4 7.32  89.9 7.50  96.0 7.38  52.3 6.96  96.4 7.50  91.0 7.50   0.0 0.00  81.3 7.41  84.6 7.11  91.6 7.71  90.3 7.43  50.3 7.45  66.0 7.29  76.5 7.16  94.5 7.56 108.9 7.74  68.0 7.27  75.6 6.94  93.7 7.50  91.4 7.26   0.0 0.00 106.9 7.49  91.4 7.48 108.7 7.46 105.7 7.55 112.8 7.46  82.6 7.56  84.7 7.31  63.1 7.15 102.4 7.74  81.3 7.53  87.6 7.18 111.6 7.54
1110 26.00 5927.786 4.652 -0.987  67.9 7.37  57.7 7.35  68.3 7.54  53.5 7.13  57.5 7.24  67.1 7.42  59.4 7.50  62.9 7.33  62.0 7.47  54.9 7.37  65.3 7.62  63.5 7.50  52.3 7.35  72.8 7.54  67.5 7.36  48.0 7.30  59.8 7.45  59.5 7.30  28.8 6.90  58.8 7.36  60.7 7.50   0.0 0.00  53.5 7.38  45.7 7.00  66.6 7.74  60.0 7.43  41.8 7.52  48.3 7.38  48.3 7.17  66.4 7.58  73.1 7.66  48.1 7.34  42.8 6.94  64.8 7.51  58.0 7.26  71.0 7.46  64.1 7.39  61.9 7.49  65.5 7.34  70.1 7.52  69.9 7.40  60.2 7.61  55.6 7.32  41.2 7.18  66.8 7.59  48.3 7.34  49.1 7.08  75.5 7.57
1111 26.00 5929.667 4.548 -1.140  69.7 7.44  55.7 7.34  68.0 7.57  56.4 7.22  58.5 7.29  63.1 7.37  56.4 7.46  63.4 7.37  56.1 7.37  55.9 7.42  64.3 7.63  63.2 7.53  50.0 7.33  70.7 7.52  66.8 7.37  46.6 7.30  56.0 7.40  57.9 7.30  27.6 6.91  62.5 7.48  59.3 7.50   0.0 0.00  50.8 7.35  47.7 7.07  63.7 7.71  59.7 7.45  38.7 7.50  44.3 7.33  45.3 7.13  68.4 7.66  72.0 7.67  41.7 7.22  40.8 6.94  66.8 7.59  54.0 7.21  77.7 7.62  69.4 7.54  63.1 7.55  67.6 7.41  68.6 7.52  73.2 7.50  56.5 7.56  54.4 7.33  38.4 7.15  70.1 7.70  52.9 7.49  50.5 7.14  69.3 7.47
1112 26.00 5934.653 3.929 -1.015 106.7 7.34  92.7 7.35 104.0 7.53  96.8 7.24 101.2 7.37 104.2 7.40  91.8 7.46 103.8 7.39  98.7 7.51  94.5 7.47  97.0 7.52 100.0 7.54  86.5 7.35 111.5 7.55 106.0 7.35  86.1 7.40  96.9 7.49  98.8 7.35  60.0 6.88  99.8 7.50  89.5 7.36   0.0 0.00  88.7 7.40  87.3 7.08 104.8 7.76  94.2 7.42  70.9 7.49  81.1 7.37  81.7 7.15  98.7 7.53 109.6 7.66  78.5 7.28  80.7 6.95 103.7 7.60  95.5 7.26 114.1 7.53 102.8 7.42  99.2 7.57 107.0 7.42 107.8 7.52 109.4 7.41  93.8 7.57  89.0 7.28  74.0 7.16 104.8 7.66  82.6 7.33  90.7 7.15 108.7 7.46
1113 26.00 5969.559 4.283 -2.732  18.9 7.65  11.3 7.47  17.5 7.74  11.9 7.43  12.3 7.47  19.7 7.71  11.8 7.60  14.4 7.54  12.9 7.62  11.1 7.54  15.1 7.69   0.0 0.00   8.1 7.42  20.0 7.73  15.7 7.51   7.0 7.38  13.9 7.70  10.9 7.44   0.0 0.00  21.0 7.79   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.6 7.95  13.4 7.58   0.0 0.00   7.2 7.50   6.6 7.24  15.1 7.70  26.6 7.98   7.2 7.43   0.0 0.00  15.9 7.71  13.3 7.53  22.7 7.74  23.5 7.75   0.0 0.00  22.3 7.72  18.9 7.73  22.2 7.69  13.6 7.75   0.0 0.00   0.0 0.00  17.4 7.78   0.0 0.00   9.7 7.37  24.8 7.82
1114 26.00 5976.157 4.294 -3.155  11.9 7.84   4.5 7.46   8.1 7.78   0.0 0.00   4.4 7.42   5.7 7.53   3.8 7.49   5.4 7.50   4.4 7.54   4.7 7.56   5.1 7.58   7.0 7.77   4.2 7.55   6.2 7.57   0.0 0.00   0.0 0.00   5.3 7.66   4.8 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.1 7.62   0.0 0.00   7.6 7.89   5.8 7.60   0.0 0.00   0.0 0.00   0.0 0.00   8.9 7.87  10.0 7.88   0.0 0.00   0.0 0.00   6.8 7.72   0.0 0.00   8.5 7.66   8.5 7.63   7.8 7.71   0.0 0.00   6.6 7.64   7.0 7.53   0.0 0.00   3.2 7.35   0.0 0.00   7.9 7.81   4.2 7.58   0.0 0.00   7.3 7.61
1115 26.00 5984.814 4.733 -0.129 109.4 7.44  90.7 7.31 107.9 7.60  95.4 7.24 102.1 7.40 103.7 7.41  90.8 7.40  98.5 7.30  95.8 7.43  86.7 7.28 103.0 7.61 103.2 7.57  85.2 7.29 107.7 7.49 103.6 7.35  81.7 7.27  97.9 7.48  93.9 7.26  58.7 6.82  97.9 7.46  88.8 7.34   0.0 0.00  86.8 7.33  83.3 7.02 112.0 7.81  95.4 7.43  74.8 7.45  81.6 7.31  79.4 7.10 102.0 7.57 109.8 7.64  79.8 7.26  76.8 6.89 100.7 7.51  93.5 7.24 113.1 7.55 100.2 7.41  93.5 7.43 103.2 7.37 107.4 7.52 109.8 7.46 100.1 7.62  89.0 7.28  75.6 7.15 104.7 7.62  85.4 7.34  85.7 7.06 112.4 7.55
1116 26.00 5987.066 4.795 -0.307 106.6 7.64  83.7 7.42  98.8 7.67  86.0 7.29  88.0 7.37  97.8 7.54  84.2 7.52  95.7 7.50  89.1 7.54  81.0 7.42  95.7 7.74  95.6 7.67  76.8 7.37 105.1 7.69  98.6 7.50  71.6 7.31  89.4 7.55  86.8 7.36  49.5 6.86  95.6 7.67  80.8 7.43   0.0 0.00  81.9 7.49  71.4 7.02 100.0 7.88  87.5 7.53  64.9 7.47  69.8 7.31  70.1 7.14  97.1 7.73 106.8 7.84  72.1 7.35  68.4 6.96  97.4 7.70  90.3 7.42 114.5 7.83  96.2 7.59  87.3 7.56 100.2 7.57 105.6 7.74 103.1 7.59  88.3 7.67  79.9 7.33  65.4 7.19  97.4 7.73  76.5 7.42  78.5 7.17 103.8 7.64
1117 26.00 6003.010 3.882 -0.903 115.6 7.35 102.6 7.38 110.0 7.48 102.7 7.19 103.0 7.23 113.5 7.41 101.7 7.49 107.2 7.29 103.8 7.45  98.5 7.38 104.9 7.51 105.3 7.48  90.6 7.27 118.6 7.52 112.2 7.30  88.2 7.28 102.6 7.44 101.4 7.23  66.1 6.86 105.5 7.45 101.0 7.42   0.0 0.00 102.7 7.51  92.5 7.03 114.1 7.75 103.3 7.44  79.1 7.51  87.7 7.34  87.1 7.10 106.7 7.53 114.5 7.58  85.9 7.27  89.5 6.97 109.6 7.55 102.4 7.23   0.0 0.00 108.9 7.37 102.5 7.46 115.7 7.42 115.1 7.50 113.6 7.31 102.9 7.57  95.6 7.25  82.1 7.16 108.0 7.55  91.8 7.33  95.2 7.07 116.0 7.43
1118 26.00 6027.050 4.076 -1.065  99.6 7.42  81.7 7.33  91.8 7.48  84.3 7.18  89.0 7.32  92.4 7.36  81.4 7.46  91.7 7.34  86.5 7.45  78.5 7.35  85.7 7.53  90.9 7.55  74.6 7.31  97.3 7.46  95.0 7.33  70.0 7.28  87.7 7.50  85.4 7.27  51.4 6.92  85.4 7.40  79.6 7.38   0.0 0.00  75.8 7.34  77.4 7.08  88.2 7.68  84.3 7.42  64.6 7.54  69.2 7.33  72.5 7.15  90.7 7.56  95.9 7.58  69.6 7.31  74.2 7.02  92.5 7.56  84.0 7.22  98.4 7.42  91.3 7.40  83.8 7.44  96.4 7.40  97.7 7.52  95.4 7.33  80.0 7.53  79.6 7.29  65.1 7.21  91.2 7.57  74.3 7.41  78.8 7.11  98.6 7.46
1119 26.00 6034.033 4.312 -2.335  28.9 7.53  21.4 7.45  28.1 7.65  19.9 7.34  22.3 7.43  28.3 7.57  23.0 7.61  25.6 7.50  24.8 7.62  21.2 7.53  26.0 7.65  25.1 7.64  16.3 7.42  34.1 7.70  27.2 7.46  12.5 7.30  22.5 7.60  20.5 7.41   6.0 6.99  20.4 7.40  22.6 7.50   0.0 0.00  18.2 7.47  11.3 7.06  27.3 7.79  22.1 7.49   8.0 7.53  12.1 7.39  12.8 7.20  27.0 7.67  30.7 7.71  11.8 7.31  18.3 7.32  27.6 7.67  21.9 7.44  37.7 7.71  27.9 7.50  21.9 7.47  29.7 7.53  30.0 7.64  29.5 7.50  20.7 7.62  17.6 7.38   9.6 7.20  29.6 7.74  16.4 7.46  15.4 7.24  31.1 7.60
1120 26.00 6093.666 4.607 -1.297  58.5 7.43  44.9 7.31  57.3 7.56  47.5 7.25  46.3 7.26  55.4 7.42  44.8 7.41  51.2 7.34  51.0 7.48  44.4 7.38  52.5 7.57  49.3 7.45  42.0 7.36  62.5 7.57  58.3 7.41  37.4 7.30  50.3 7.50  46.3 7.28  17.6 6.83  56.1 7.55  49.0 7.46   0.0 0.00  43.6 7.39  35.1 7.03  56.1 7.75  49.1 7.42  30.6 7.52  35.6 7.34  37.3 7.17  59.2 7.66  62.5 7.67  35.2 7.28  27.1 6.85  53.9 7.52  44.3 7.23  64.8 7.57  56.2 7.46  50.4 7.46  57.5 7.42  61.3 7.58  57.0 7.38  48.8 7.59  43.4 7.30  29.9 7.16  58.3 7.65  41.8 7.43  37.9 7.10  63.7 7.57
1121 26.00 6094.364 4.652 -1.557  46.3 7.51  33.7 7.37  42.5 7.56  33.7 7.29  33.3 7.30  40.8 7.45  33.7 7.47  39.6 7.42  33.3 7.41  33.2 7.43  40.5 7.60  41.7 7.60  27.7 7.33  49.9 7.63  44.0 7.44  25.9 7.32  38.1 7.55  32.5 7.30  11.3 6.89  39.5 7.49   0.0 0.00   0.0 0.00  28.5 7.35  22.1 7.03  47.2 7.84  34.8 7.41  17.6 7.48  24.1 7.37  23.1 7.14  44.2 7.65  48.3 7.69  23.7 7.30  21.0 7.01  39.8 7.54  30.3 7.25  56.6 7.72  41.6 7.45  42.5 7.59  46.3 7.50  46.7 7.60  45.3 7.46  41.5 7.73  30.0 7.31  20.7 7.21  44.6 7.67  29.9 7.45  28.7 7.21  47.1 7.55
1122 26.00 6096.662 3.984 -1.758  74.3 7.46  59.9 7.38  71.6 7.60  61.8 7.27  63.5 7.34  69.7 7.44  56.0 7.42  66.8 7.38  63.9 7.51  58.8 7.45  64.0 7.57  67.3 7.59  50.5 7.31  76.0 7.57  70.3 7.37  48.6 7.32  64.7 7.56  59.2 7.28  26.5 6.87  65.1 7.48  60.6 7.46   0.0 0.00  54.0 7.39  48.7 7.05  67.5 7.76  63.1 7.48  35.0 7.49  45.1 7.35  48.0 7.16  67.5 7.60  73.9 7.66  43.2 7.25  44.2 6.96  67.7 7.57  59.2 7.27  78.6 7.56  68.2 7.42  61.5 7.45  72.0 7.43  72.9 7.55  72.4 7.39  61.4 7.64  56.0 7.32  42.6 7.23  68.7 7.63  52.9 7.45  51.8 7.12  73.6 7.49
1123 26.00 6105.152 4.548 -1.916  38.3 7.59  23.4 7.36  35.2 7.65  22.8 7.27  26.2 7.38  31.4 7.49  20.9 7.38  30.6 7.46  24.1 7.44  22.8 7.41  32.1 7.64  29.8 7.59  21.3 7.41  38.1 7.63  35.2 7.50  15.3 7.25  25.9 7.52  23.2 7.32   7.5 6.93  32.1 7.55  24.9 7.42   0.0 0.00  21.8 7.41  17.7 7.14  41.6 7.96  26.4 7.45  13.0 7.57  14.9 7.33  14.9 7.12  33.3 7.66  40.3 7.76  14.6 7.26  12.3 6.96  31.4 7.60  20.8 7.25  52.0 7.86  32.8 7.48  29.1 7.51  33.0 7.46  34.2 7.58  36.2 7.51  28.6 7.67  21.2 7.33  12.6 7.17  31.3 7.62  20.9 7.44  16.0 7.11  38.1 7.60
1124 26.00 6127.909 4.143 -1.352  88.9 7.55  64.8 7.28  81.5 7.60  73.5 7.30  72.8 7.32  81.6 7.48  68.4 7.50  82.0 7.49  72.2 7.47  68.1 7.45  78.6 7.71  73.9 7.51  61.2 7.34  87.5 7.60  85.9 7.49  59.3 7.36  75.9 7.58  67.8 7.24  35.6 6.86  72.5 7.44  74.6 7.61   0.0 0.00  65.0 7.43  59.5 7.04  77.8 7.79  68.8 7.40  47.7 7.51  54.3 7.33  57.5 7.15  82.1 7.71  89.1 7.78  55.8 7.32  54.8 6.95  77.5 7.57  72.3 7.32  95.1 7.70  82.2 7.54  70.7 7.46  83.6 7.47  84.3 7.58  87.0 7.50  71.0 7.66  67.2 7.35  49.4 7.18  77.2 7.60  64.0 7.51  62.2 7.11  88.5 7.59
1125 26.00 6165.361 4.143 -1.434  77.8 7.39  65.2 7.37  76.1 7.56  66.6 7.23  67.9 7.29  72.9 7.37  63.2 7.45  71.3 7.33  65.9 7.41  61.0 7.36  67.7 7.53  70.4 7.51  61.3 7.42  81.3 7.55  78.1 7.40  53.5 7.30  71.1 7.56  68.4 7.33  32.5 6.88  65.3 7.35  63.5 7.41   0.0 0.00  60.6 7.41  55.2 7.04  72.6 7.75  66.0 7.41  42.3 7.48  52.0 7.36  54.8 7.17  73.4 7.59  78.7 7.63  51.2 7.29  51.1 6.96  75.2 7.59  65.4 7.26  83.4 7.53  73.3 7.41  65.7 7.42  77.9 7.42  80.0 7.57  78.0 7.38  62.2 7.53  59.4 7.26  46.8 7.20  76.6 7.67  55.0 7.37  62.0 7.18  78.3 7.45
1126 26.00 6187.398 2.832 -4.094  30.9 7.56  18.4 7.40  25.3 7.64  16.7 7.27  20.4 7.41  25.7 7.52  15.6 7.47  25.0 7.50  16.1 7.46  14.4 7.38  20.2 7.53  22.2 7.67  11.1 7.32  28.4 7.58  27.6 7.45  10.4 7.32  17.2 7.56  20.3 7.45   7.2 7.22  28.3 7.62  28.3 7.67   0.0 0.00  16.0 7.48  13.7 7.21  23.6 7.80  19.1 7.45   6.6 7.77   8.3 7.38  10.7 7.18  26.9 7.75  29.9 7.74   9.9 7.36  11.7 7.13  20.8 7.58  15.6 7.30  39.4 7.69  30.1 7.48  22.5 7.51  27.0 7.44  29.1 7.66  30.6 7.48  16.0 7.59  15.1 7.36   5.4 7.05  20.4 7.58  11.7 7.37  15.9 7.31  33.7 7.64
1127 26.00 6187.987 3.943 -1.587  90.5 7.56  68.8 7.36  84.2 7.65  74.7 7.31  77.2 7.40  82.9 7.49  68.8 7.49  81.8 7.47  77.2 7.58  68.3 7.44  78.3 7.67  78.1 7.60  61.5 7.34  90.5 7.65  85.6 7.46  60.1 7.37  75.6 7.57  74.3 7.37  37.1 6.91  80.3 7.61  74.6 7.57   0.0 0.00  67.4 7.47  63.8 7.13  83.5 7.89  74.4 7.51  47.9 7.55  55.6 7.36  59.0 7.18  77.5 7.60  91.5 7.82  56.4 7.33  55.0 6.96  77.9 7.57  73.6 7.34  94.5 7.66  83.3 7.53  74.2 7.53  85.7 7.49  86.8 7.62  89.3 7.52  72.4 7.67  67.9 7.36  50.7 7.20  80.6 7.67  63.7 7.47  69.7 7.25  90.6 7.62
1128 26.00 6199.507 2.559 -4.283  34.5 7.49  18.8 7.28  23.3 7.46  21.4 7.27  24.8 7.39  24.8 7.36  19.7 7.48  24.4 7.35  21.1 7.49  18.0 7.38  27.7 7.59  20.1 7.49  13.1 7.28  34.0 7.56  29.7 7.35   9.5 7.16  18.5 7.48  20.1 7.31   4.4 6.87  26.0 7.43  20.5 7.32   0.0 0.00  15.5 7.34  11.0 6.96  26.1 7.74  21.6 7.39   3.1 7.34   7.6 7.23  11.6 7.10  24.0 7.55  35.8 7.73  10.0 7.25   7.0 6.75  24.5 7.55  18.8 7.27  46.0 7.66  32.8 7.38  23.4 7.40  32.2 7.41  30.7 7.56  36.5 7.45  16.5 7.49  20.2 7.39   7.6 7.09  26.7 7.62  13.6 7.33  16.0 7.18  34.9 7.52
1129 26.00 6213.429 2.223 -2.562   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 113.5 7.41   0.0 0.00   0.0 0.00 115.6 7.37   0.0 0.00   0.0 0.00 107.2 7.32   0.0 0.00   0.0 0.00 101.8 7.30   0.0 0.00   0.0 0.00  78.2 6.95   0.0 0.00 117.0 7.33   0.0 0.00 109.4 7.34 114.8 7.07   0.0 0.00   0.0 0.00  79.6 7.50  95.3 7.32 104.8 7.13   0.0 0.00   0.0 0.00  95.9 7.26 107.8 6.96   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 113.3 7.52 114.9 7.27  93.6 7.19   0.0 0.00 108.3 7.40   0.0 0.00   0.0 0.00
1130 26.00 6220.776 3.882 -2.322  50.0 7.42  38.9 7.36  43.9 7.47  37.5 7.23  40.5 7.32  46.1 7.41  36.1 7.42  45.1 7.39  36.8 7.39  34.8 7.36  45.7 7.59  40.5 7.48  30.8 7.32  55.0 7.58  47.1 7.34  30.2 7.34  37.9 7.46  37.0 7.28  14.6 6.95  41.4 7.38  35.1 7.30   0.0 0.00  35.8 7.42  28.5 7.07  46.7 7.74  39.0 7.38  16.3 7.46  26.5 7.37  29.0 7.18  45.0 7.56  51.8 7.63  26.0 7.29  21.9 6.91  42.1 7.48  36.5 7.26  64.7 7.70  47.4 7.38  42.6 7.45  49.5 7.40  47.7 7.49  45.7 7.30  39.2 7.58  33.8 7.29  22.0 7.17  46.8 7.60  33.1 7.42  26.7 7.04  48.8 7.42
1131 26.00 6221.670 0.859 -6.441  30.0 7.21   0.0 0.00  20.6 7.42   0.0 0.00  20.2 7.13  24.6 7.22  13.3 7.31  22.3 7.16   0.0 0.00  13.1 7.16  24.2 7.52  15.1 7.42  11.6 7.26  28.4 7.37   0.0 0.00   9.0 7.16  12.0 7.34  17.2 7.12   3.0 6.62  26.6 7.37  22.2 7.24   0.0 0.00  13.5 7.29   0.0 0.00  19.3 7.71   0.0 0.00   0.0 0.00   5.1 7.22   0.0 0.00  16.1 7.37  22.9 7.45   8.1 7.27   0.0 0.00  19.4 7.49  15.8 7.03  42.2 7.45   0.0 0.00  23.8 7.33   0.0 0.00  25.1 7.41   0.0 0.00  13.9 7.55  14.5 7.15   7.9 7.17  17.2 7.42  10.8 7.22  15.0 6.98  29.9 7.25
1132 26.00 6226.730 3.883 -2.055  64.3 7.42  50.8 7.35  58.0 7.49  51.4 7.23  56.1 7.36  62.1 7.45  46.7 7.39  56.9 7.35  52.2 7.44  47.2 7.36  60.0 7.64  55.9 7.52  43.3 7.33  66.2 7.53  64.5 7.41  40.0 7.30  52.9 7.49  53.6 7.34  19.9 6.87  58.5 7.49  49.7 7.37   0.0 0.00  47.0 7.40  39.0 7.03  60.3 7.77  51.6 7.39  26.6 7.49  36.9 7.35  36.9 7.09  59.6 7.59  66.8 7.67  37.1 7.29  35.7 6.96  60.0 7.58  53.1 7.32  71.8 7.58  60.7 7.41  53.4 7.43  68.6 7.52  65.3 7.56  63.8 7.38  51.6 7.59  47.9 7.32  32.2 7.16  62.4 7.66  45.6 7.45  41.2 7.08  67.8 7.53
1133 26.00 6229.225 2.845 -2.877 100.0 7.65  71.4 7.38  86.8 7.67  80.8 7.39  86.1 7.54  94.0 7.65  66.4 7.45  86.9 7.51  77.5 7.58  66.0 7.38  79.5 7.67  83.1 7.71  62.0 7.38  98.6 7.74  92.2 7.49  58.5 7.37  79.6 7.67  75.6 7.36  33.9 6.92  81.5 7.57  73.5 7.50   0.0 0.00  66.1 7.45  65.2 7.13  77.1 7.77  75.2 7.50  38.1 7.56  51.9 7.37  59.5 7.19  85.9 7.77  96.4 7.87  51.0 7.27  63.1 7.11  82.0 7.64  81.3 7.47 108.9 7.83  87.5 7.49  73.7 7.47  93.9 7.56  93.4 7.70  96.8 7.56  65.7 7.56  66.9 7.33  48.8 7.22  86.5 7.78  59.5 7.41  66.2 7.16  96.9 7.65
1134 26.00 6302.494 3.686 -1.163   0.0 0.00 100.1 7.29   0.0 0.00 100.7 7.11 106.4 7.26 113.2 7.35  96.8 7.36 102.4 7.14   0.0 0.00 107.8 7.52 111.0 7.57 110.4 7.54  89.6 7.23 113.9 7.37   0.0 0.00  81.4 7.12 113.9 7.63   0.0 0.00  63.3 6.80   0.0 0.00   0.0 0.00   0.0 0.00 101.3 7.45 101.1 7.18   0.0 0.00 107.1 7.47  77.8 7.50  85.5 7.29  90.8 7.16 110.0 7.55   0.0 0.00  85.7 7.25  89.8 6.96 103.4 7.37 101.7 7.18 115.8 7.32 101.9 7.16 101.0 7.38 115.3 7.35 116.9 7.48 111.4 7.21  98.9 7.48  95.4 7.21  82.5 7.16   0.0 0.00  91.3 7.30  99.7 7.13 113.8 7.33
1135 26.00 6330.838 4.733 -1.152  61.0 7.47  48.9 7.39  58.9 7.57  44.5 7.18  49.4 7.31  57.8 7.46  46.9 7.44  53.1 7.36  50.9 7.46  45.5 7.38  57.8 7.66  55.6 7.55  40.2 7.30  61.0 7.52  57.1 7.38  35.2 7.23  53.7 7.54  46.7 7.27  20.3 6.89  55.8 7.52  50.4 7.48   0.0 0.00  47.7 7.47  42.4 7.17  59.9 7.76  51.4 7.46  30.6 7.49  39.2 7.40  38.2 7.18  55.9 7.56  62.4 7.64  37.5 7.31  34.0 7.00  56.9 7.56  53.6 7.40  65.5 7.57  57.4 7.48  49.9 7.43  60.9 7.47  61.5 7.56  59.6 7.43  51.2 7.61  45.1 7.32  32.1 7.19  58.1 7.61  42.5 7.43  38.8 7.10  63.5 7.55
1136 26.00 6335.328 2.198 -2.349   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.1 7.30   0.0 0.00   0.0 0.00  92.8 6.98   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  95.5 7.58 111.7 7.36 118.7 7.12   0.0 0.00   0.0 0.00 111.3 7.28   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 108.1 7.18   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1137 26.00 6367.111 4.795 -2.373   4.9 7.20   8.1 7.51   7.4 7.49   0.0 0.00   6.2 7.35   7.6 7.43   6.9 7.52   0.0 0.00   8.8 7.61   0.0 0.00   7.5 7.53   9.3 7.65   0.0 0.00   7.4 7.43   6.0 7.26   0.0 0.00   6.6 7.51   6.7 7.40   0.0 0.00   8.3 7.50   7.6 7.49   0.0 0.00   8.6 7.62   0.0 0.00   9.8 7.75   8.1 7.52   0.0 0.00   4.7 7.46   0.0 0.00   6.2 7.44   8.1 7.54   0.0 0.00   0.0 0.00  10.3 7.67   5.8 7.33  10.4 7.55   7.6 7.38   7.8 7.49  12.8 7.63   7.7 7.48   7.0 7.33   6.4 7.55   4.1 7.22   3.3 7.24   8.8 7.61   4.5 7.37   0.0 0.00   7.0 7.37
1138 26.00 6392.538 2.279 -3.939  76.6 7.53  52.4 7.33  61.2 7.52  58.0 7.30  56.9 7.32  66.2 7.45  45.5 7.38  63.6 7.41  51.1 7.44  48.5 7.39  58.3 7.55  52.8 7.49  41.9 7.34  69.0 7.49  69.5 7.37  37.4 7.30  50.8 7.49  52.9 7.30  17.9 6.91  62.4 7.49  53.5 7.38   0.0 0.00  45.0 7.38  38.3 7.00  57.3 7.72  54.8 7.41  15.2 7.47  31.5 7.36  38.1 7.13  57.7 7.55  68.2 7.64  30.7 7.23  33.8 6.92  58.7 7.54  52.2 7.27  79.7 7.55  70.2 7.42  56.1 7.42  70.3 7.41  67.1 7.53  73.1 7.40  49.4 7.60  48.0 7.32  29.0 7.17  58.2 7.56  45.4 7.48  45.2 7.15  73.6 7.51
1143 26.00 6591.325 4.593 -1.957  32.5 7.54  20.5 7.35  26.9 7.53  22.8 7.34  27.9 7.49  27.2 7.46  16.9 7.33  25.1 7.41  22.2 7.46  21.4 7.45  24.9 7.54  24.6 7.53  17.5 7.36  35.4 7.65  28.7 7.43  18.9 7.44  26.3 7.60  18.6 7.27   9.6 7.12  27.7 7.52  23.6 7.46   0.0 0.00  16.6 7.32  21.1 7.32  26.0 7.67  26.2 7.52  17.5 7.80  12.1 7.29  13.0 7.12  29.7 7.64  31.7 7.65  15.9 7.38  15.9 7.16  28.8 7.61  22.3 7.37  37.7 7.65  28.4 7.45  25.3 7.48  33.5 7.54  31.3 7.59  29.8 7.45  24.7 7.64  17.9 7.30  13.2 7.27  31.4 7.69  19.4 7.47  23.1 7.39  34.3 7.60
1144 26.00 6608.024 2.279 -3.952  72.3 7.44  54.1 7.36  64.7 7.58  53.6 7.22  57.5 7.33  67.4 7.46  48.2 7.44  62.4 7.38  53.5 7.47  50.3 7.42  63.6 7.65  53.8 7.50  43.9 7.38  74.5 7.58  71.0 7.39  36.7 7.29  52.4 7.52  53.2 7.30  17.8 6.91  63.7 7.51  54.0 7.39   0.0 0.00  45.2 7.38  43.5 7.09  57.8 7.72  56.8 7.45  15.6 7.49  29.9 7.32  39.2 7.15  61.8 7.62  72.9 7.72  32.0 7.26  33.3 6.91  58.0 7.52  54.5 7.31  86.6 7.67  73.9 7.49  58.2 7.45  72.4 7.44  69.6 7.57  79.4 7.50  47.5 7.55  49.4 7.34  28.8 7.17  63.1 7.64  44.3 7.45  47.7 7.19  77.8 7.58
1145 26.00 6627.540 4.548 -1.452  63.8 7.58  45.2 7.38  61.5 7.69  46.3 7.29  51.3 7.41  60.4 7.57  45.4 7.48  53.1 7.43  48.9 7.49  47.8 7.51  56.5 7.71  55.2 7.62  40.7 7.39  64.3 7.65  59.7 7.49  35.7 7.32  48.5 7.51  46.3 7.33  18.4 6.92  53.9 7.55  45.1 7.42   0.0 0.00  42.8 7.43  33.0 7.04  60.9 7.89  50.8 7.51  23.7 7.42  34.0 7.37  34.4 7.17  58.4 7.69  66.9 7.81  34.3 7.32  30.8 7.00  60.2 7.70  45.5 7.31  69.7 7.72  56.7 7.52  52.4 7.55  58.7 7.49  60.2 7.61  62.2 7.54  48.3 7.63  42.7 7.34  29.1 7.20  57.9 7.68  39.9 7.44  36.4 7.13  65.0 7.64
1146 26.00 6646.932 2.608 -3.931  59.6 7.61  38.3 7.42  46.3 7.61  38.7 7.32  40.5 7.39  45.1 7.44  31.4 7.45  47.3 7.49  38.3 7.55  34.3 7.46  47.7 7.70  39.9 7.60  27.9 7.39  58.6 7.68  55.7 7.51  25.0 7.37  38.9 7.62  36.9 7.37  10.0 6.94  44.0 7.50  42.6 7.53   0.0 0.00  30.8 7.43  26.1 7.11  49.6 7.92  40.4 7.49  12.0 7.65  18.7 7.37  26.0 7.22  43.4 7.64  60.1 7.86  19.8 7.30  19.5 6.95  43.3 7.61  35.8 7.34  73.5 7.83  58.9 7.59  44.8 7.55  54.8 7.51  55.7 7.70  63.2 7.61  34.9 7.64  34.9 7.42  15.8 7.15  49.3 7.75  29.0 7.46  36.5 7.35  59.8 7.65
1147 26.00 6667.417 2.453 -4.315  44.7 7.54  29.3 7.42  31.4 7.53  28.1 7.31  26.4 7.30  37.4 7.50  20.1 7.37  30.2 7.36  24.9 7.47  23.0 7.40  32.5 7.58  25.5 7.50  15.8 7.26  40.5 7.56  40.2 7.42  14.3 7.25  25.9 7.55  24.4 7.30   9.4 7.12  35.1 7.51  28.3 7.40   0.0 0.00  21.6 7.41  15.9 7.03  33.4 7.78  30.6 7.48   5.3 7.49  12.0 7.35  17.9 7.21  35.1 7.68  39.2 7.67  13.4 7.29  13.2 6.94  29.8 7.55  27.1 7.36  54.2 7.67  43.3 7.47  31.3 7.46  41.5 7.46  38.8 7.59  44.4 7.46  24.7 7.61  22.1 7.32  10.6 7.14  30.7 7.59  21.4 7.47  18.3 7.13  43.0 7.54
1148 26.00 6676.863 4.558 -2.699   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.36   0.0 0.00   4.8 7.40   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.46   5.1 7.42   0.0 0.00   5.4 7.32   4.5 7.17   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.56   5.5 7.38   0.0 0.00   0.0 0.00   0.0 0.00   4.5 7.34   9.4 7.66   0.0 0.00   0.0 0.00   8.8 7.65   0.0 0.00   0.0 0.00   4.5 7.17   0.0 0.00   7.0 7.38   7.9 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1149 26.00 6703.568 2.759 -3.008  94.6 7.51  72.1 7.37  84.8 7.60  77.7 7.30  77.9 7.34  85.7 7.45  64.5 7.39  85.2 7.45  74.1 7.49  66.1 7.37  77.8 7.60  76.0 7.54  59.4 7.31  96.4 7.65  88.2 7.38  58.1 7.35  77.3 7.60  73.6 7.30  33.0 6.90  80.7 7.52  69.1 7.37   0.0 0.00  65.2 7.42  60.6 7.03  78.2 7.77  73.1 7.43  33.1 7.47  51.4 7.36  59.6 7.18  79.8 7.61  95.0 7.80  52.0 7.29  52.6 6.90  80.2 7.58  73.5 7.29 103.9 7.68  89.4 7.50  73.5 7.43  89.2 7.43  90.5 7.61  93.0 7.44  65.4 7.54  68.8 7.35  47.3 7.18  79.4 7.60  60.2 7.42  71.7 7.25  95.7 7.59
1150 26.00 6710.316 1.485 -4.813  88.8 7.58  59.5 7.36  71.4 7.60  61.5 7.24  69.2 7.42  80.0 7.56  51.4 7.42  74.5 7.47  58.9 7.50  59.5 7.52  64.8 7.56  62.2 7.58  42.7 7.29  84.2 7.62  84.6 7.48  40.5 7.31  58.2 7.56  61.0 7.33  17.4 6.86  70.5 7.52  64.2 7.49   0.0 0.00  49.6 7.39  44.6 7.02  67.1 7.83  63.3 7.47   9.9 7.33  32.3 7.35  40.9 7.10  66.9 7.63  92.4 7.98  31.0 7.20  40.6 6.96  69.5 7.64  59.7 7.30 107.8 7.90  87.6 7.59  66.2 7.50  84.4 7.51  78.9 7.62  90.7 7.54  52.3 7.59  54.9 7.35  30.7 7.16  73.2 7.75  47.2 7.43  58.6 7.28  91.6 7.69
1151 26.00 6712.441 4.988 -2.071   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.7 7.46  16.4 7.73  12.0 7.69  14.7 7.66  12.1 7.66  12.2 7.68   0.0 0.00  12.3 7.69   9.8 7.59  19.6 7.83  17.2 7.70   5.4 7.33  11.5 7.67   8.7 7.43   0.0 0.00  11.0 7.55  13.5 7.69   0.0 0.00   8.6 7.52   0.0 0.00  19.8 8.04   0.0 0.00   4.7 7.62   5.2 7.40   6.0 7.29  18.7 7.90   0.0 0.00   5.4 7.36   7.3 7.33   0.0 0.00   9.9 7.49  27.8 8.01  19.3 7.79  14.3 7.70  17.8 7.72   0.0 0.00  20.7 7.80  12.6 7.78   0.0 0.00   0.0 0.00  17.4 7.86   8.0 7.54   0.0 0.00  18.8 7.79
1152 26.00 6725.353 4.103 -2.178  50.1 7.51  37.5 7.41  47.4 7.62  35.7 7.28  42.8 7.45  43.4 7.44  35.2 7.47  41.1 7.39  37.0 7.46  33.7 7.41  43.0 7.61  38.9 7.52  28.1 7.32  51.0 7.58  46.7 7.42  27.2 7.34  37.7 7.52  35.1 7.32  11.4 6.89  42.6 7.49  32.4 7.32   0.0 0.00  33.5 7.44  32.7 7.24  45.7 7.78  38.2 7.44  16.1 7.50  23.3 7.35  25.9 7.18  42.2 7.57  51.5 7.70  23.4 7.29  21.3 6.98  47.8 7.66  35.0 7.31  55.3 7.61  46.7 7.47  40.9 7.49  48.1 7.46  49.0 7.59  51.0 7.49  37.7 7.62  31.6 7.32  20.8 7.21  47.0 7.67  29.9 7.42  28.4 7.17  50.9 7.55
1153 26.00 6726.661 4.607 -1.003  77.9 7.46  61.5 7.33  73.6 7.54  64.8 7.26  65.7 7.31  70.2 7.38  60.3 7.41  67.7 7.32  69.7 7.52  55.2 7.27  70.3 7.61  69.5 7.52  56.8 7.35  80.0 7.56  73.4 7.37  52.9 7.31  65.0 7.45  64.5 7.30  31.4 6.88  66.0 7.42  58.9 7.35   0.0 0.00  60.8 7.43  52.3 7.04  71.9 7.72  66.5 7.46  44.9 7.50  51.1 7.34  52.3 7.16  71.4 7.57  79.4 7.66  49.5 7.27  48.5 6.98  73.5 7.58  61.7 7.24  81.5 7.56  70.1 7.42  65.8 7.46  77.3 7.47  76.3 7.53  74.0 7.38  64.4 7.58  59.9 7.31  46.1 7.20  71.6 7.57  56.0 7.41  53.9 7.08  76.1 7.47
1154 26.00 6732.070 4.584 -2.111  28.5 7.59  17.8 7.41  24.0 7.60  17.4 7.32  18.4 7.38  21.0 7.44  13.9 7.36  24.2 7.52  16.8 7.43  14.6 7.37  22.5 7.62  22.9 7.63  16.0 7.45  30.3 7.67  21.9 7.40  13.4 7.38  19.3 7.55  15.4 7.30  10.6 7.31  21.9 7.51  17.8 7.43   0.0 0.00  14.3 7.38   8.6 6.98  24.1 7.76  17.8 7.42   7.0 7.47  11.2 7.39  12.3 7.23  26.1 7.70  30.4 7.76  10.9 7.31  14.7 7.26  23.8 7.62  17.0 7.35  32.6 7.68  26.3 7.54  20.9 7.50  26.3 7.52  26.1 7.61  24.6 7.46  17.8 7.58  15.4 7.36   9.3 7.23  23.4 7.63  15.6 7.49  15.9 7.31  26.6 7.56
1155 26.00 6733.151 4.638 -1.403  59.1 7.55  44.0 7.40  56.6 7.64  45.8 7.33  47.9 7.40  56.5 7.55  45.1 7.52  50.9 7.43  47.3 7.50  39.7 7.38  50.0 7.61  51.1 7.58  38.5 7.38  59.8 7.61  51.8 7.39  36.5 7.38  44.3 7.47  42.7 7.31  18.6 6.97  51.1 7.53  42.7 7.42   0.0 0.00  43.5 7.49  31.8 7.06  55.5 7.82  49.3 7.53  26.0 7.52  32.6 7.37  33.8 7.20  56.3 7.69  61.7 7.75  31.7 7.30  26.4 6.95  54.2 7.62  42.0 7.29  59.2 7.56  54.6 7.53  46.3 7.46  57.6 7.52  58.6 7.62  55.9 7.46  46.1 7.62  41.1 7.36  26.6 7.17  52.2 7.61  38.4 7.45  40.4 7.26  57.7 7.55
1156 26.00 6745.090 4.580 -2.065  27.6 7.52  16.6 7.32  24.3 7.56  16.9 7.26  17.5 7.30  21.8 7.41  17.3 7.43  21.3 7.40  19.7 7.47  15.1 7.33  19.9 7.49  17.4 7.42  10.6 7.18  25.9 7.52  24.3 7.41  11.7 7.26  19.9 7.52  15.0 7.24   8.2 7.13  18.6 7.36  15.6 7.30   0.0 0.00  15.0 7.36  13.5 7.16  30.5 7.87  17.4 7.36   8.4 7.50  11.0 7.33  11.9 7.17  27.0 7.67  34.4 7.80  13.6 7.38  12.3 7.11  25.5 7.62  16.2 7.27  33.3 7.65  22.9 7.40  23.5 7.52  27.8 7.50  25.7 7.55  26.9 7.47  16.6 7.49  16.5 7.34   9.8 7.20  23.0 7.57  18.4 7.53  14.2 7.20  23.8 7.44
1157 26.00 6745.955 4.076 -2.632  23.9 7.40  16.6 7.30  24.1 7.55  13.4 7.12  15.9 7.24  23.7 7.45  16.2 7.40  18.3 7.29  14.0 7.29  15.9 7.36  20.3 7.49  15.8 7.38  13.2 7.31  25.4 7.49  22.5 7.33  12.1 7.29  18.9 7.50  13.6 7.18   4.2 6.83  16.6 7.28  20.9 7.45   0.0 0.00  18.2 7.47   9.4 6.97  25.3 7.75  17.3 7.34   5.5 7.39  10.4 7.33   9.1 7.03  20.7 7.51  28.6 7.66  11.7 7.32  11.1 7.05  22.3 7.54  14.7 7.21  27.8 7.48  22.7 7.35  21.4 7.45  21.8 7.32  22.6 7.46  25.1 7.38  17.7 7.54  15.7 7.32  10.6 7.26  24.0 7.60  11.8 7.29  12.4 7.12  24.4 7.43
1158 26.00 6746.953 2.608 -4.337  33.5 7.55  21.8 7.44  27.1 7.63  15.1 7.16  23.1 7.42  25.7 7.46  16.4 7.46  23.2 7.40  19.7 7.53  18.6 7.47  27.0 7.65  22.0 7.61  13.8 7.38  31.3 7.58  31.5 7.46  10.4 7.28  19.1 7.57  20.3 7.39   5.4 7.04  27.0 7.53  20.2 7.40   0.0 0.00  15.4 7.42  17.2 7.27  24.9 7.78  23.0 7.50   0.0 0.00   8.1 7.34  10.8 7.14  23.1 7.60  32.8 7.74  12.6 7.45  10.5 7.03  25.6 7.65  20.6 7.40  37.4 7.58  32.8 7.47  23.0 7.46  30.5 7.46  28.0 7.58  33.1 7.46  17.3 7.60  17.1 7.38   8.3 7.21  24.6 7.64  10.8 7.29  18.1 7.32  32.6 7.55
1159 26.00 6783.264 2.559 -4.550  25.4 7.49  14.6 7.30  19.3 7.57  13.7 7.15  16.4 7.32  19.6 7.41  10.5 7.33  17.5 7.33  13.2 7.44  12.2 7.35  18.4 7.56  14.8 7.54   9.7 7.31  26.8 7.63  23.4 7.37   7.3 7.19  10.8 7.40  12.3 7.20   4.6 7.03  17.1 7.36  16.8 7.39   0.0 0.00  10.5 7.32   7.5 6.81  18.7 7.77  15.0 7.36   0.0 0.00   6.0 7.32   8.1 7.02  20.6 7.69  21.7 7.63   8.4 7.37  11.8 7.12  17.7 7.58  15.7 7.35  35.3 7.68  24.4 7.35  19.0 7.47  22.7 7.36  23.8 7.62  24.0 7.34  12.5 7.57  10.7 7.21   6.6 7.19  20.2 7.68   8.3 7.25   8.8 6.96  26.0 7.54
1161 26.00 6801.864 1.608 -5.779  21.9 7.50  12.6 7.39  15.1 7.57  13.5 7.34  14.4 7.41  17.0 7.46   9.3 7.45  15.2 7.41   7.6 7.33   9.7 7.41  18.0 7.66  11.1 7.54   8.7 7.45  21.4 7.58  16.8 7.30   7.5 7.42  10.8 7.57  12.4 7.39   0.0 0.00  16.6 7.48  16.4 7.51   0.0 0.00   9.5 7.45   0.0 0.00  14.7 7.77  15.0 7.51   0.0 0.00   4.5 7.41   8.1 7.27  14.1 7.61  19.8 7.69   6.7 7.46   8.8 7.20  13.7 7.58  12.3 7.38  32.6 7.66  25.2 7.46  16.2 7.50  18.6 7.37  18.7 7.59  23.7 7.44  11.1 7.67  10.1 7.37   4.3 7.21  13.9 7.60   8.4 7.45   9.7 7.26  24.2 7.58
1162 26.00 6806.847 2.727 -3.098  96.4 7.58  72.2 7.42  84.3 7.63  76.1 7.31  80.4 7.43  86.3 7.50  66.4 7.47  81.5 7.41  71.4 7.48  65.6 7.40  78.3 7.65  76.6 7.59  59.0 7.35  90.7 7.58  87.6 7.40  53.1 7.29  71.3 7.53  75.0 7.37  33.2 6.96  75.3 7.44  73.2 7.51   0.0 0.00  65.7 7.47  62.7 7.12  77.4 7.79  72.4 7.45  32.5 7.51  48.1 7.34  55.0 7.13  78.0 7.61  92.1 7.78  49.6 7.28  56.7 7.02  79.2 7.59  77.1 7.40 102.9 7.69  87.9 7.50  73.1 7.46  88.5 7.45  87.3 7.58  93.3 7.48  67.2 7.62  65.8 7.33  47.5 7.23  76.8 7.58  59.3 7.44  66.9 7.21  93.4 7.58
1163 26.00 6810.257 4.607 -0.927  77.8 7.38  62.2 7.27  77.8 7.54  62.7 7.14  64.8 7.21  74.1 7.37  61.8 7.37  75.7 7.40  69.7 7.44  59.7 7.29  78.9 7.72  71.5 7.48  60.7 7.36  85.2 7.59  75.4 7.33  57.5 7.34  63.7 7.35  66.5 7.26  35.8 6.91  68.0 7.38  63.0 7.37   0.0 0.00  62.3 7.39  55.4 7.03  80.6 7.84  67.7 7.41  48.8 7.51  53.0 7.31  54.3 7.13  70.2 7.46  81.0 7.62  51.4 7.24  49.6 6.92  82.6 7.69  63.0 7.18  87.8 7.60  71.4 7.37  68.4 7.45  75.1 7.35  80.4 7.53  78.9 7.40  68.1 7.59  60.7 7.25  47.7 7.16  71.4 7.49  59.1 7.41  57.6 7.08  80.5 7.47
1164 26.00 6824.825 4.988 -2.125   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.3 7.49   0.0 0.00   0.0 0.00   0.0 0.00  10.3 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.2 7.74   0.0 0.00   0.0 0.00   0.0 0.00  10.2 7.55   0.0 0.00   0.0 0.00  13.8 7.75   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.6 7.87   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.8 7.83   0.0 0.00   0.0 0.00   0.0 0.00
1165 26.00 6828.590 4.638 -0.790  84.0 7.40  69.3 7.32  81.3 7.51  68.7 7.15  72.8 7.27  81.5 7.42  70.7 7.45  76.3 7.31  72.1 7.39  66.5 7.33  73.9 7.51  76.6 7.48  61.7 7.27  89.5 7.57  81.3 7.34  59.8 7.28  73.5 7.44  73.1 7.29  37.2 6.84  73.5 7.40  65.9 7.33   0.0 0.00  69.5 7.44  60.5 7.02  83.3 7.78  70.7 7.37  54.1 7.51  58.7 7.33  56.9 7.08  79.8 7.56  86.3 7.62  55.1 7.21  55.6 6.93  81.6 7.56  69.5 7.21  97.4 7.68  77.6 7.40  71.1 7.40  82.3 7.39  86.7 7.55  81.3 7.34  72.4 7.57  66.5 7.27  51.6 7.14  81.9 7.60  61.7 7.36  65.2 7.12  91.0 7.58
1166 26.00 6833.224 4.638 -1.988  37.1 7.71  23.3 7.50  31.2 7.70  21.7 7.38  22.0 7.41  30.4 7.61  27.7 7.70  24.2 7.46  24.4 7.58  19.8 7.47  29.3 7.72  28.6 7.70  20.5 7.52  33.5 7.68  28.3 7.49  13.5 7.32  26.6 7.67  20.7 7.40   6.0 6.96  23.4 7.48  24.0 7.54   0.0 0.00  19.9 7.50  11.0 7.04  32.7 7.90  26.8 7.61  10.9 7.61  12.8 7.38  14.4 7.25  30.1 7.72  41.3 7.92  10.9 7.24  14.7 7.19  24.2 7.56  19.9 7.37  44.8 7.87  29.1 7.55  26.5 7.58  29.5 7.53  30.6 7.65  30.6 7.54  24.1 7.69  19.2 7.41  11.9 7.28  32.6 7.78  18.2 7.50  18.6 7.33  31.8 7.62
1167 26.00 6839.831 2.559 -3.362  93.0 7.56  67.8 7.38  83.8 7.67  71.4 7.28  78.4 7.45  85.0 7.53  60.9 7.42  82.8 7.49  69.3 7.50  66.3 7.48  75.9 7.66  70.6 7.54  57.8 7.39  93.5 7.68  89.1 7.48  55.8 7.42  69.7 7.56  71.1 7.36  27.3 6.89  76.0 7.51  68.4 7.45   0.0 0.00  62.4 7.46  54.5 7.03  76.6 7.84  71.3 7.49  26.5 7.47  45.1 7.35  54.8 7.19  76.7 7.64  93.7 7.86  47.0 7.30  50.9 6.97  79.2 7.66  68.6 7.30 111.0 7.89  89.8 7.58  73.9 7.54  87.8 7.48  90.2 7.69  97.2 7.60  63.8 7.62  64.4 7.36  42.3 7.19  81.0 7.73  55.4 7.42  63.5 7.20  95.6 7.67
1168 26.00 6843.648 4.548 -0.764  95.9 7.50  77.3 7.37  94.4 7.65  81.3 7.28  81.6 7.32  89.5 7.45  78.2 7.50  86.7 7.39  86.5 7.56  78.1 7.46  87.2 7.67  86.6 7.56  71.1 7.36  96.9 7.59  90.8 7.40  68.2 7.35  82.7 7.51  81.8 7.34  43.4 6.87  84.2 7.50  75.4 7.42   0.0 0.00  73.3 7.41  66.6 7.02  92.4 7.85  81.1 7.47  55.5 7.43  65.8 7.36  67.6 7.19  87.4 7.59  99.8 7.77  64.5 7.31  67.6 7.05  87.3 7.56  77.8 7.25 103.8 7.68  87.9 7.49  80.0 7.48  92.3 7.46  95.3 7.59  93.9 7.46  78.9 7.59  76.3 7.36  59.0 7.19  89.5 7.64  67.0 7.36  73.7 7.16  99.7 7.62
1169 26.00 6855.159 4.558 -0.575 103.1 7.43  84.7 7.32  99.2 7.54  92.1 7.29  95.1 7.38 100.2 7.45  81.2 7.35  97.3 7.40  92.1 7.48  85.2 7.40  90.3 7.51  94.8 7.53  80.2 7.34 104.2 7.52 103.6 7.45  76.7 7.33  89.1 7.44  86.6 7.24  55.2 6.93  89.4 7.41  84.9 7.41   0.0 0.00  81.3 7.37  76.4 7.03  99.8 7.75  88.4 7.42  69.0 7.52  74.9 7.35  75.9 7.17  99.9 7.64 106.3 7.68  74.0 7.31  73.2 6.98  98.3 7.58  90.3 7.30 108.3 7.56  93.4 7.39  93.0 7.54 102.3 7.46 104.1 7.56 104.3 7.46  89.1 7.58  83.1 7.30  70.4 7.22  96.5 7.57  80.5 7.41  84.3 7.18 107.1 7.55
1170 26.00 6857.243 4.076 -2.053  54.9 7.44  42.8 7.37  50.6 7.52  42.5 7.25  46.2 7.36  51.9 7.45  39.4 7.41  47.3 7.35  45.5 7.48  37.7 7.34  45.1 7.50  45.5 7.49  35.9 7.35  59.6 7.59  52.4 7.37  32.4 7.31  43.6 7.48  42.2 7.30  16.3 6.93  50.7 7.51  41.2 7.38   0.0 0.00  40.5 7.45  32.7 7.08  50.4 7.74  43.4 7.40  19.9 7.46  29.1 7.34  33.0 7.19  50.7 7.59  58.6 7.69  29.2 7.28  28.8 7.00  49.9 7.55  39.5 7.24  62.4 7.59  50.8 7.40  47.1 7.48  56.0 7.46  56.1 7.57  56.0 7.43  44.2 7.62  37.9 7.30  25.4 7.18  53.5 7.65  36.2 7.43  36.2 7.17  57.3 7.52
1171 26.00 6859.477 2.845 -4.644  15.2 7.69   4.1 7.19   9.7 7.66   8.1 7.43   7.1 7.40   9.4 7.51   7.6 7.64   8.8 7.48   0.0 0.00   5.8 7.46   9.3 7.65   8.9 7.71   0.0 0.00  12.0 7.64   8.3 7.34   4.5 7.45   8.3 7.71   6.1 7.37   0.0 0.00  10.7 7.61  14.6 7.80   0.0 0.00   5.5 7.48   5.2 7.27  11.4 7.92   8.7 7.57   0.0 0.00   0.0 0.00   0.0 0.00   9.6 7.71  13.9 7.83   0.0 0.00   0.0 0.00  10.7 7.75   8.6 7.53  19.6 7.78  11.1 7.45  14.3 7.78  10.2 7.45  10.7 7.64   8.7 7.33   7.0 7.71   4.9 7.34   0.0 0.00  11.0 7.78   6.0 7.58   7.8 7.48  12.8 7.62
1172 26.00 6861.945 2.424 -3.787  78.3 7.54  53.4 7.34  61.5 7.51  58.5 7.30  57.6 7.32  69.1 7.48  51.0 7.48  63.5 7.39  56.3 7.51  54.2 7.49  62.7 7.62  58.9 7.58  45.4 7.39  73.8 7.56  69.2 7.35  39.6 7.33  55.2 7.55  51.9 7.26  18.0 6.90  61.7 7.46  55.9 7.42   0.0 0.00  49.5 7.45  42.1 7.06  68.7 7.93  56.7 7.44  16.5 7.48  32.2 7.35  38.4 7.12  65.0 7.67  73.4 7.71  32.8 7.26  37.5 6.98  62.2 7.58  55.5 7.32  84.0 7.61  75.6 7.52  59.0 7.46  73.3 7.45  72.8 7.62  76.2 7.44  49.6 7.58  51.9 7.38  30.1 7.18  63.9 7.64  45.6 7.46  46.7 7.16  77.6 7.57
1173 26.00 6862.492 4.558 -1.405  60.9 7.47  45.7 7.33  56.3 7.53  43.9 7.19  51.6 7.37  58.4 7.48  46.8 7.46  55.1 7.41  50.4 7.46  44.8 7.39  54.5 7.61  54.0 7.54  40.8 7.34  69.3 7.68  55.7 7.36  38.3 7.33  47.8 7.45  45.2 7.26  19.0 6.89  54.9 7.51  44.3 7.36   0.0 0.00  45.9 7.45  36.8 7.07  59.7 7.81  48.4 7.41  29.6 7.52  35.1 7.34  36.9 7.17  58.4 7.63  69.6 7.80  34.5 7.28  31.9 6.97  58.7 7.61  44.8 7.25  71.5 7.69  55.2 7.43  52.9 7.51  61.0 7.48  60.6 7.55  63.6 7.50  50.3 7.62  44.1 7.32  30.6 7.19  57.8 7.62  40.8 7.42  36.7 7.08  64.9 7.58
1174 26.00 6898.289 4.220 -2.108  49.0 7.55  32.6 7.36  46.7 7.66  29.5 7.20  34.9 7.35  45.8 7.55  29.8 7.40  39.0 7.41  30.6 7.38  34.0 7.47  40.4 7.61  39.7 7.59  24.6 7.29  49.3 7.61  44.5 7.44  33.0 7.53  32.9 7.47  30.6 7.28  15.1 7.09   0.0 0.00  40.0 7.56   0.0 0.00  30.3 7.42  19.0 6.96  42.7 7.77  32.8 7.38   0.0 0.00   0.0 0.00  23.2 7.17  37.7 7.53  46.0 7.65  19.8 7.23  25.5 7.14  40.8 7.58   0.0 0.00  45.3 7.49   0.0 0.00   0.0 0.00  40.3 7.37  45.0 7.57   0.0 0.00  36.3 7.64   0.0 0.00  25.1 7.38  38.0 7.54  34.7 7.59   0.0 0.00  52.9 7.65
1175 26.00 6916.678 4.154 -1.197  94.0 7.39  77.7 7.32  90.0 7.51  77.5 7.15  78.2 7.20  90.0 7.39  75.9 7.41  89.0 7.37  78.8 7.37  74.1 7.33  80.8 7.48  86.1 7.51  69.7 7.29  97.6 7.53  93.3 7.38  68.9 7.33  79.2 7.40  82.4 7.30  43.1 6.84  79.0 7.33  76.5 7.38   0.0 0.00  75.9 7.42  70.2 7.04  85.9 7.67  78.3 7.36  57.8 7.51  65.8 7.35  61.0 7.01  86.8 7.54 100.5 7.72  64.2 7.28  60.8 6.87  90.3 7.57  80.9 7.26 100.0 7.52  87.1 7.38  80.5 7.43  90.4 7.35  94.0 7.51  98.1 7.46  85.5 7.69  72.2 7.22  56.7 7.11  83.8 7.48  67.8 7.33  78.9 7.22  99.8 7.55
1176 26.00 6960.338 4.593 -1.890  42.0 7.65  24.8 7.39  36.1 7.66  26.4 7.35  28.2 7.42  33.9 7.53  25.8 7.51  30.3 7.45   0.0 0.00  27.9 7.54  31.6 7.63  31.2 7.61  21.9 7.42  34.0 7.54   0.0 0.00  19.2 7.37  32.7 7.66   0.0 0.00  10.4 7.08  31.3 7.53  27.0 7.47   0.0 0.00  24.2 7.47  19.2 7.18  41.6 7.96  24.3 7.39  11.5 7.49  15.1 7.33  12.9 7.04  40.7 7.80   0.0 0.00  11.5 7.12  21.0 7.23  33.2 7.62  24.1 7.33   0.0 0.00  35.0 7.53  30.2 7.53   0.0 0.00  39.4 7.68  34.3 7.47  25.1 7.57  22.5 7.36  15.7 7.29   0.0 0.00  21.5 7.46  18.3 7.17  42.4 7.68
1177 26.00 6988.523 2.404 -3.442   0.0 0.00  79.0 7.49   0.0 0.00  74.1 7.20   0.0 0.00  94.7 7.58  70.7 7.51   0.0 0.00  78.3 7.56   0.0 0.00   0.0 0.00   0.0 0.00  62.2 7.36   0.0 0.00  91.7 7.39  55.7 7.30   0.0 0.00  79.9 7.40   0.0 0.00   0.0 0.00  75.4 7.48   0.0 0.00  65.9 7.42  66.4 7.12  78.9 7.76   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  96.3 7.78  54.9 7.36   0.0 0.00   0.0 0.00   0.0 0.00 111.7 7.75   0.0 0.00   0.0 0.00 100.3 7.58   0.0 0.00  98.2 7.47   0.0 0.00   0.0 0.00   0.0 0.00  87.1 7.72  64.5 7.50   0.0 0.00   0.0 0.00
1186 26.00 7057.950 3.654 -3.420  21.1 7.60  15.7 7.56  21.2 7.76   0.0 0.00  18.0 7.58  16.9 7.53  12.4 7.56  22.5 7.69  13.8 7.59   0.0 0.00  15.0 7.60  16.1 7.69   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.0 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.8 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.8 7.80  26.5 7.89   0.0 0.00   0.0 0.00  15.0 7.61  11.9 7.39   0.0 0.00  21.5 7.57  15.6 7.55  21.3 7.58  19.3 7.66  24.1 7.62  12.3 7.65   0.0 0.00   7.6 7.40  18.1 7.73  12.8 7.63   0.0 0.00  23.3 7.67
1187 26.00 7069.533 2.559 -4.296  35.5 7.46  22.6 7.35  32.0 7.62  25.0 7.32  21.0 7.25  33.7 7.51  18.5 7.41  24.3 7.31  25.5 7.56  24.9 7.53  29.5 7.59  22.2 7.50  18.1 7.42  35.0 7.54  33.1 7.38  17.1 7.43  20.8 7.50  22.5 7.34   6.0 6.98  29.2 7.47  25.0 7.41   0.0 0.00  16.2 7.33  17.1 7.15  25.9 7.69  22.5 7.37   0.0 0.00   0.0 0.00  12.8 7.11  29.3 7.63  28.1 7.52  10.1 7.22  15.4 7.10  26.3 7.55  22.9 7.34  41.5 7.53  37.1 7.43  28.6 7.49  30.3 7.33  30.1 7.50  33.1 7.34  23.1 7.65   0.0 0.00   9.3 7.16  26.6 7.57  18.4 7.46  16.3 7.15  36.9 7.51
1188 26.00 7072.814 4.076 -2.722   0.0 0.00  15.4 7.34   0.0 0.00   0.0 0.00  24.7 7.56   0.0 0.00   0.0 0.00   0.0 0.00  24.9 7.69   0.0 0.00  24.7 7.69  25.3 7.72   0.0 0.00  31.7 7.71  33.7 7.67   0.0 0.00   0.0 0.00   0.0 0.00   5.7 7.05   0.0 0.00  18.1 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.0 7.56   9.5 7.73   0.0 0.00  13.4 7.30  29.2 7.79   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.7 7.64   0.0 0.00   0.0 0.00   0.0 0.00  19.6 7.67   0.0 0.00  10.3 7.32   0.0 0.00  14.6 7.48   0.0 0.00   0.0 0.00
1194 26.00 7132.979 4.076 -1.595  76.8 7.38  62.0 7.31  75.2 7.53  62.5 7.16  64.4 7.23  71.9 7.35  60.6 7.40  66.6 7.25  64.8 7.39  65.1 7.47  64.1 7.45  67.3 7.45  56.3 7.32  79.5 7.50  70.9 7.25  52.5 7.30  64.2 7.42  62.1 7.21  31.9 6.90  71.3 7.49  60.0 7.34   0.0 0.00  56.5 7.33  52.3 7.00  70.9 7.71  64.2 7.38  40.9 7.49   0.0 0.00  49.7 7.08  69.6 7.50  82.3 7.69  48.8 7.26  50.5 6.97  69.6 7.47  63.0 7.22  82.0 7.49  72.4 7.39  65.3 7.41  82.6 7.51  77.3 7.50  77.9 7.38  65.9 7.62   0.0 0.00  44.3 7.17  71.5 7.54  54.3 7.38  58.0 7.12  79.1 7.46
1198 26.00 7179.993 1.485 -4.772 103.0 7.73  67.6 7.43  80.6 7.68  73.3 7.36  80.9 7.54  91.0 7.66  67.0 7.65  83.6 7.54  71.1 7.64  55.1 7.35  74.0 7.66  69.8 7.63  55.9 7.47  91.7 7.66  88.9 7.46  46.7 7.36  68.1 7.65  71.7 7.44  22.9 6.96  71.7 7.45   0.0 0.00   0.0 0.00  63.2 7.58  60.0 7.21  78.2 7.97  71.1 7.54  14.9 7.47  36.3 7.37  51.0 7.22  85.0 7.88  90.1 7.83  40.1 7.32  48.4 7.02  73.8 7.63  66.3 7.33   0.0 0.00   0.0 0.00   0.0 0.00  93.1 7.57  84.2 7.62   0.0 0.00  59.9 7.66   0.0 0.00  36.0 7.21  76.0 7.71   0.0 0.00  57.1 7.17  92.3 7.60
1199 26.00 7212.432 4.956 -0.992  57.2 7.45  43.0 7.30  52.9 7.48  40.1 7.14  44.1 7.25  62.4 7.58  52.0 7.57  56.0 7.46  46.3 7.39  43.2 7.37  57.1 7.68  49.9 7.47  37.4 7.27  62.9 7.59  56.7 7.42  43.2 7.44  46.6 7.43  44.6 7.27  18.1 6.86  49.7 7.43  41.1 7.31   0.0 0.00  49.1 7.52  29.2 6.93  60.7 7.82  44.4 7.35  39.6 7.68   0.0 0.00  29.0 7.01  53.3 7.54  68.2 7.78  36.8 7.33  31.4 6.99  58.3 7.61  55.4 7.47  59.6 7.51  52.5 7.43  52.3 7.52  60.7 7.51  63.4 7.63  53.9 7.37  44.4 7.49  39.1 7.24  32.5 7.23  59.0 7.65  38.2 7.36  48.9 7.35  60.8 7.54
1200 26.00 7213.830 4.260 -2.269   0.0 0.00  29.3 7.48   0.0 0.00   0.0 0.00   0.0 0.00  47.0 7.76  26.7 7.52   0.0 0.00  30.7 7.58  36.0 7.71  44.6 7.88  36.7 7.72   0.0 0.00   0.0 0.00  42.7 7.61  18.7 7.35  31.3 7.63  27.5 7.40  10.6 7.09  35.3 7.59  42.4 7.81   0.0 0.00  27.9 7.55  18.7 7.15  51.1 8.06   0.0 0.00   0.0 0.00  16.4 7.38   0.0 0.00  47.1 7.89  59.7 8.03  16.8 7.33  22.3 7.25  45.7 7.85  27.5 7.40  68.1 8.04   0.0 0.00   0.0 0.00  45.5 7.67   0.0 0.00   0.0 0.00  32.5 7.75   0.0 0.00  14.5 7.24  46.3 7.88   0.0 0.00  25.7 7.35  53.5 7.84
1201 26.00 7219.678 4.076 -1.519  81.8 7.37  68.8 7.36  78.3 7.50  71.4 7.24  73.4 7.32  83.0 7.47  61.4 7.32  73.1 7.28  72.9 7.46  64.4 7.36  73.4 7.55  71.9 7.45  60.2 7.32  80.0 7.41  82.5 7.38  58.5 7.34  70.5 7.45  70.5 7.28  35.3 6.90  73.0 7.42  75.8 7.60   0.0 0.00  66.4 7.45  63.2 7.12  72.8 7.65  66.3 7.33  45.5 7.50  52.1 7.29  57.5 7.16  77.2 7.56  83.6 7.61  52.4 7.25  54.0 6.96  76.0 7.50  63.9 7.15  85.9 7.47  81.6 7.49  77.4 7.58  84.0 7.43  79.6 7.45  91.6 7.55  70.3 7.62  70.9 7.42  47.7 7.16  80.8 7.64  65.6 7.54  65.5 7.18  82.3 7.43
1202 26.00 7284.838 4.143 -1.578  82.8 7.53  62.4 7.36  69.9 7.47  61.5 7.19  72.3 7.43  68.1 7.33  56.6 7.35  64.1 7.24  72.2 7.58  55.8 7.31  62.1 7.45  68.4 7.51  51.7 7.27  71.3 7.38  73.0 7.34  47.9 7.24  69.1 7.55  63.1 7.28  30.3 6.91  64.0 7.37  69.6 7.60   0.0 0.00  55.9 7.35  50.6 7.01  66.3 7.64  65.6 7.45  36.7 7.43  47.4 7.32  46.6 7.06  65.9 7.46  77.6 7.63  44.5 7.21  47.6 6.97  66.4 7.44  55.4 7.12  85.2 7.60  81.1 7.62  68.6 7.53  78.7 7.47  75.3 7.50  81.7 7.50  59.1 7.51  66.2 7.46  41.6 7.15  71.4 7.58  58.6 7.51  52.0 7.06  83.5 7.59
1203 26.00 7348.498 4.143 -2.751  29.3 7.70  15.8 7.44   0.0 0.00  18.5 7.46  20.8 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.3 7.76  11.7 7.41  32.6 7.82  26.9 7.61  13.8 7.53   0.0 0.00  14.1 7.36   0.0 0.00  27.1 7.74  19.0 7.56   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.1 7.60   6.7 7.64   9.9 7.47  11.7 7.32   0.0 0.00  38.2 8.02   0.0 0.00  11.1 7.22   0.0 0.00  19.5 7.53  42.3 7.95  29.0 7.68  22.1 7.63  26.1 7.60   0.0 0.00  30.6 7.68  18.9 7.74  18.4 7.57  10.1 7.40  29.4 7.89  11.4 7.44  18.4 7.50   0.0 0.00
1204 26.00 7351.545 4.956 -0.699  79.1 7.53  59.8 7.35  77.4 7.63  62.0 7.25  64.2 7.33  72.2 7.46  60.5 7.44  69.0 7.39  62.7 7.41  70.9 7.63  69.7 7.63  68.6 7.52  52.8 7.30  76.8 7.54  70.6 7.37  51.9 7.32  64.0 7.46  59.0 7.24  25.9 6.78   0.0 0.00  56.8 7.35   0.0 0.00  58.0 7.41  46.1 6.98  80.5 7.90  65.3 7.47  46.0 7.51  55.8 7.46  47.6 7.11  73.6 7.63  86.4 7.81  45.8 7.22  40.5 6.88  75.6 7.63  64.9 7.34  87.9 7.72  72.3 7.52  64.4 7.47  73.4 7.44  76.1 7.56  75.1 7.46  61.3 7.54  58.3 7.32  51.5 7.35  71.0 7.58  52.2 7.37  58.6 7.23  80.1 7.58
1205 26.00 7396.504 4.988 -1.555  33.6 7.59  22.3 7.41  28.7 7.58  19.8 7.27  23.4 7.39  32.7 7.60  29.8 7.68  27.7 7.48  23.2 7.47  20.1 7.41  31.1 7.70  31.7 7.69  20.8 7.46  38.1 7.71  26.8 7.41  19.8 7.46  25.4 7.56  19.3 7.29  14.0 7.30  26.4 7.50  21.3 7.41   0.0 0.00   0.0 0.00  15.9 7.17  40.0 7.98  23.6 7.46  13.1 7.57  15.1 7.38  16.4 7.25  33.3 7.71  38.9 7.80  15.0 7.33  14.8 7.13  38.4 7.81  18.8 7.28  31.7 7.56  26.5 7.45  23.8 7.46  29.5 7.48  39.3 7.76  29.6 7.48  26.3 7.67  18.1 7.31  12.5 7.23  31.0 7.67  19.3 7.47  19.8 7.30  36.0 7.65
1206 26.00 7418.320 4.143 -2.857  13.4 7.36  12.0 7.40  15.3 7.56   0.0 0.00   0.0 0.00  14.0 7.43   9.5 7.39  16.7 7.51  16.6 7.65  11.0 7.44  16.4 7.64  13.4 7.56   5.1 7.11  25.2 7.76  15.0 7.38   9.1 7.41  11.9 7.52   0.0 0.00   0.0 0.00  18.0 7.60  11.0 7.37   0.0 0.00  11.9 7.51   0.0 0.00  16.7 7.77   9.4 7.30   0.0 0.00   8.1 7.47   5.7 7.07  14.2 7.57  20.9 7.73   8.4 7.42   0.0 0.00  19.2 7.71   6.8 7.10  29.1 7.79  13.5 7.34   9.7 7.29  14.9 7.39  19.2 7.64  15.5 7.39  13.9 7.67   9.2 7.31   7.5 7.35  15.0 7.60   8.9 7.42   6.0 7.04  24.1 7.70
1207 26.00 7430.541 2.588 -3.777  66.9 7.49  44.1 7.30  55.1 7.53  46.2 7.23  52.0 7.37  56.5 7.41  39.6 7.39  53.1 7.35  41.4 7.38  39.3 7.33  49.9 7.51  49.7 7.55  33.0 7.28  65.6 7.56  60.5 7.35  33.7 7.34  46.1 7.52  46.3 7.31  13.3 6.87  51.7 7.41  47.4 7.39   0.0 0.00  39.2 7.38  32.4 7.02  50.8 7.70  47.2 7.39   0.0 0.00  25.3 7.33  29.5 7.08  61.9 7.74  66.7 7.73  28.6 7.30  34.3 7.07  50.6 7.51  48.7 7.34  79.9 7.68  62.9 7.42  51.8 7.46  58.6 7.34  58.6 7.51  68.2 7.45  46.0 7.64  40.4 7.30  21.3 7.10  60.5 7.72  34.4 7.36  40.2 7.19  68.0 7.54
1208 26.00 7440.952 4.913 -0.607  90.8 7.58  67.4 7.34  89.1 7.68  68.0 7.21  69.2 7.27  83.5 7.50  65.7 7.39  76.7 7.38  71.6 7.42  66.7 7.39  79.6 7.65  81.3 7.60  65.2 7.39  89.7 7.61  82.5 7.43  57.7 7.29  73.7 7.48  70.0 7.29  35.3 6.87  71.5 7.41  71.8 7.50   0.0 0.00  65.2 7.39  61.4 7.12  86.3 7.81  68.6 7.38  52.3 7.48  58.5 7.36  57.8 7.17  78.1 7.55  85.4 7.63  56.1 7.28  56.5 7.04  81.8 7.59  71.5 7.31  97.3 7.71  79.3 7.50  74.2 7.51  84.8 7.49  87.8 7.60  87.0 7.51  75.5 7.64  67.4 7.35  51.1 7.19  82.4 7.63  63.6 7.44  64.1 7.18  89.3 7.59
1209 26.00 7443.018 4.186 -1.655  84.0 7.68  56.2 7.35   0.0 0.00  61.1 7.30  60.9 7.33  80.1 7.68  57.1 7.49  71.0 7.50  62.6 7.51  62.9 7.58  68.0 7.70  67.8 7.62  53.2 7.42  84.0 7.75  78.9 7.58  46.1 7.32  57.0 7.43  53.8 7.22  22.8 6.83  69.3 7.61  62.8 7.57   0.0 0.00  59.5 7.56  48.2 7.09  77.3 8.00  61.3 7.48  35.8 7.53  43.2 7.35  44.7 7.14  69.7 7.66   0.0 0.00  43.5 7.30  41.9 6.97  76.8 7.78  61.4 7.36  98.4 7.98  78.4 7.70  64.1 7.55  80.5 7.63  85.3 7.82  83.3 7.66  58.1 7.61  55.1 7.35  39.9 7.23  75.2 7.78  48.9 7.42  51.6 7.17  83.3 7.71
1210 26.00 7454.001 4.186 -2.285  47.5 7.63  32.9 7.48  44.3 7.72  30.6 7.34  39.4 7.55  45.3 7.64  32.4 7.58  38.2 7.50  36.9 7.62   0.0 0.00  40.6 7.73  33.3 7.56  29.4 7.52  48.8 7.71  41.1 7.49  19.9 7.31  34.6 7.62  33.0 7.44  11.0 7.04  43.1 7.67  31.9 7.49   0.0 0.00  30.9 7.55  21.4 7.14  42.9 7.89  35.4 7.55  12.0 7.49  18.2 7.37  23.0 7.27  42.4 7.74  56.8 7.96  20.2 7.36  21.4 7.15  43.7 7.74  35.2 7.48   0.0 0.00  44.0 7.59  37.0 7.58  48.5 7.64  48.7 7.75  46.6 7.58  34.6 7.72  31.0 7.47  17.1 7.26  47.7 7.85  24.5 7.46  25.8 7.27  49.6 7.69
1211 26.00 7461.521 2.559 -3.458  91.3 7.55  62.9 7.32  77.6 7.58  66.0 7.22  71.3 7.35  79.7 7.46  60.3 7.45  79.8 7.46  70.4 7.55  63.2 7.45  73.0 7.62  72.2 7.60  52.5 7.32  87.6 7.59  83.8 7.40  50.8 7.35  62.5 7.46  69.2 7.36  24.5 6.87  71.0 7.43  68.7 7.49   0.0 0.00  59.7 7.44  56.0 7.10  74.9 7.83  70.9 7.50  21.9 7.41  38.7 7.27  51.4 7.17  74.4 7.62  96.1 7.91  43.6 7.28  46.2 6.93  71.9 7.54  66.4 7.29 104.4 7.76  86.1 7.52  76.2 7.61  89.4 7.53  84.0 7.59  93.2 7.54  59.1 7.55  65.7 7.43  37.8 7.14  77.4 7.68  56.8 7.49  61.4 7.21  92.1 7.61
1212 26.00 7463.412 5.064 -1.636   0.0 0.00  16.7 7.41  22.2 7.58  14.2 7.25  17.3 7.38  19.0 7.43  14.8 7.41  15.4 7.31  14.5 7.37  10.7 7.23  18.3 7.52  23.8 7.66  11.3 7.28  25.6 7.61  22.6 7.47  15.1 7.46  20.2 7.59  15.6 7.34   0.0 0.00  18.0 7.43  18.6 7.50   0.0 0.00  13.7 7.38   0.0 0.00  21.1 7.69  22.9 7.60   8.4 7.50  12.7 7.45   0.0 0.00  27.2 7.74  31.5 7.81   0.0 0.00  11.6 7.17  19.2 7.51  14.6 7.30  24.2 7.55  23.3 7.54  20.8 7.54   0.0 0.00  23.9 7.59  27.2 7.59  20.5 7.67  14.4 7.35   9.4 7.24  21.2 7.59  12.7 7.39   0.0 0.00  26.9 7.62
1213 26.00 7484.297 5.085 -1.556  36.4 7.75   0.0 0.00   0.0 0.00  23.7 7.48  27.0 7.59  23.5 7.50  13.3 7.30  31.9 7.68  13.1 7.26  22.7 7.59   0.0 0.00  28.6 7.72  20.5 7.55   0.0 0.00  27.5 7.54  16.7 7.46  29.2 7.75  15.0 7.26   0.0 0.00  25.8 7.60  26.3 7.66   0.0 0.00  21.8 7.58   0.0 0.00  27.8 7.81  24.2 7.58  11.3 7.59  14.1 7.44   0.0 0.00   0.0 0.00  31.8 7.76  14.3 7.40  11.8 7.12  24.9 7.61  20.4 7.43  37.7 7.79  26.5 7.56  20.1 7.46  26.1 7.51  30.0 7.68  33.1 7.66  25.0 7.73  21.4 7.51   9.6 7.19  32.4 7.80  15.7 7.45  18.6 7.37  32.5 7.69
1214 26.00 7491.649 4.301 -0.966 100.8 7.41  83.7 7.33  96.1 7.51  85.6 7.20  92.4 7.36  96.7 7.41  83.3 7.43  95.3 7.38  84.5 7.36  84.0 7.42   0.0 0.00  89.8 7.46  77.4 7.33 100.1 7.47  96.3 7.33  73.1 7.30  90.7 7.50  83.8 7.22  48.2 6.85  92.3 7.49  87.0 7.48   0.0 0.00  80.4 7.39  72.5 6.99  93.7 7.69  84.7 7.38  60.3 7.43  69.5 7.30  71.6 7.13  97.1 7.62  97.1 7.53  70.5 7.29  72.1 6.99  95.8 7.55  86.9 7.27 104.5 7.50  93.4 7.41  90.0 7.51  93.5 7.30  97.2 7.45 106.0 7.50  87.1 7.58  81.0 7.29  63.8 7.15  92.6 7.53  80.9 7.47  80.1 7.14  99.6 7.43
2002 26.01 5325.553 3.221 -3.210  52.9 7.38  43.4 7.30  58.1 7.48  53.0 7.13  51.1 7.23  53.8 7.37  43.9 7.36  54.8 7.29  57.4 7.36  38.8 7.27   0.0 0.00  59.3 7.45  40.0 7.23  54.3 7.41  53.9 7.29  40.1 7.33  57.0 7.46  54.0 7.19  26.6 6.93  43.3 7.32  34.4 7.28   0.0 0.00  42.0 7.38  53.4 6.98  40.6 7.63  43.9 7.32  60.7 7.56  40.4 7.29  42.7 7.08  54.3 7.43  54.3 7.54  39.3 7.26  52.1 6.95  54.7 7.36  51.2 7.13  49.2 7.44  40.1 7.32  45.4 7.42  53.7 7.31  57.4 7.46  48.4 7.27  39.9 7.49  43.0 7.18  29.7 7.13  55.4 7.54  28.0 7.26  49.4 7.08  53.3 7.42
2003 26.01 5425.257 3.199 -3.221  58.1 7.49  43.6 7.29  55.9 7.42  55.0 7.17  54.2 7.29  54.3 7.37  44.6 7.36  56.8 7.32  59.1 7.39  45.3 7.42  43.1 7.57  61.2 7.47  43.5 7.31  59.9 7.53  55.7 7.32  39.6 7.30  56.3 7.42  56.3 7.22  25.2 6.88  46.6 7.39  40.6 7.45   0.0 0.00  41.9 7.37  53.7 6.97  49.8 7.86  46.9 7.38  57.2 7.46  41.2 7.30  45.3 7.14  58.2 7.51  57.6 7.61  41.4 7.30  51.6 6.92  62.7 7.54  56.1 7.23  54.8 7.57  46.6 7.49  48.7 7.49  52.9 7.28  61.3 7.53  53.1 7.37  43.3 7.57  45.9 7.24  32.6 7.20  55.4 7.53  35.3 7.47  52.6 7.14  60.4 7.57
2004 26.01 5427.826 6.724 -1.487   0.0 0.00   0.0 0.00   7.3 7.63   0.0 0.00   6.2 7.55   7.5 7.71   0.0 0.00   5.9 7.50   8.7 7.63   4.3 7.55   0.0 0.00   0.0 0.00   0.0 0.00  10.6 7.92   8.1 7.72   0.0 0.00   0.0 0.00   4.5 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.7 7.60   6.2 7.36   9.0 8.11   0.0 0.00   9.9 7.59   0.0 0.00   4.1 7.37  11.7 7.90  11.0 7.97   0.0 0.00   0.0 0.00  11.4 7.84   6.1 7.46   9.3 7.99   0.0 0.00   0.0 0.00   0.0 0.00   8.7 7.75   6.8 7.71   5.0 7.70   3.1 7.27   0.0 0.00   7.8 7.72   0.0 0.00   0.0 0.00   0.0 0.00
2005 26.01 5991.376 3.153 -3.540  56.5 7.72  40.4 7.48  53.9 7.63  47.8 7.26  41.6 7.26  52.4 7.59  38.8 7.48  48.8 7.40  59.1 7.63  39.5 7.54  40.0 7.76  53.7 7.55  32.0 7.27  56.0 7.70  50.8 7.47  30.0 7.31  48.5 7.50  45.9 7.24  17.5 6.88  38.7 7.46  35.7 7.59   0.0 0.00  36.4 7.49  45.6 7.03  42.5 7.94  39.0 7.44  44.9 7.42  30.6 7.28  34.1 7.11  51.2 7.60  55.8 7.83  32.0 7.31  46.6 7.06  53.8 7.58  45.0 7.23  54.1 7.83  36.6 7.51  38.8 7.50  54.5 7.58  52.0 7.58  45.5 7.47  35.2 7.62  37.3 7.29  21.0 7.12  52.4 7.71  25.4 7.45  45.5 7.24  51.8 7.64
2006 26.01 6084.111 3.199 -3.791  38.3 7.60  26.5 7.40  41.7 7.64  35.3 7.27  33.2 7.35  36.8 7.53  26.0 7.43  37.7 7.44  40.8 7.51  23.6 7.40  23.8 7.59  40.7 7.55  26.8 7.42  38.0 7.58  35.3 7.40  21.9 7.36  33.7 7.45  35.7 7.30  11.3 6.93  29.8 7.52  23.4 7.52   0.0 0.00  23.3 7.41  33.6 7.06  29.5 7.89  26.3 7.39  35.4 7.50  22.1 7.33  22.9 7.10  39.0 7.61  43.4 7.84  20.7 7.28  30.7 6.99  41.3 7.59  34.9 7.29  36.1 7.70  27.6 7.55  26.8 7.45  32.5 7.35  40.8 7.62  33.1 7.46  20.9 7.49  26.3 7.30  14.2 7.17  35.7 7.61  15.8 7.40  31.3 7.20  37.9 7.61
2007 26.01 6141.033 3.230 -4.872   8.8 7.73   3.7 7.39   6.3 7.53   6.4 7.34   0.0 0.00   7.8 7.63   6.5 7.71   7.9 7.54   9.4 7.64   0.0 0.00   0.0 0.00   7.1 7.54   0.0 0.00   9.4 7.75   6.4 7.44   0.0 0.00   8.6 7.70   7.5 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.4 7.26   0.0 0.00   6.0 7.62   5.6 7.55   3.6 7.48   4.0 7.26  11.4 7.85   9.4 7.85   0.0 0.00   0.0 0.00   9.4 7.69   5.3 7.29  11.9 7.99   6.7 7.75   7.6 7.76   9.0 7.62   9.3 7.72   7.9 7.64   5.2 7.81   6.0 7.55   0.0 0.00   8.5 7.77   0.0 0.00   3.9 7.15   8.9 7.74
2008 26.01 6149.258 3.889 -2.720  42.2 7.41  32.4 7.26  46.4 7.44  43.0 7.15  43.0 7.29  43.9 7.40  34.8 7.34  42.4 7.25  43.7 7.25  32.5 7.33  33.3 7.57  46.4 7.36  33.1 7.26  46.8 7.50  42.9 7.31  33.5 7.37  47.4 7.44  45.0 7.22  19.6 6.90  34.4 7.34  30.9 7.45   0.0 0.00  33.5 7.38  46.2 7.05  35.1 7.71  35.6 7.34  52.2 7.46  33.7 7.30  35.6 7.13  47.1 7.48  45.8 7.58  31.8 7.25  42.4 6.96  49.2 7.46  44.6 7.22  39.8 7.51  31.9 7.41  35.9 7.42  43.3 7.34  47.1 7.46  38.9 7.33  34.2 7.55  34.3 7.20  24.2 7.17  46.8 7.56  24.2 7.36  40.1 7.11  43.6 7.46
2009 26.01 6239.953 3.889 -3.423   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.7 7.30   0.0 0.00  21.1 7.34   0.0 0.00   0.0 0.00  34.8 7.77  13.5 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.9 6.93   0.0 0.00   0.0 0.00  21.0 7.41  13.1 7.33   0.0 0.00   0.0 0.00   0.0 0.00  11.8 7.27   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2010 26.01 6247.557 3.892 -2.336  56.1 7.36  48.5 7.31  66.8 7.53  58.1 7.12  58.8 7.28  58.0 7.35  50.9 7.38  61.7 7.32  61.9 7.29  45.7 7.30  41.7 7.42  68.6 7.48  45.0 7.20  58.8 7.40  54.9 7.22  44.8 7.29  62.6 7.41  63.2 7.25  29.4 6.83  45.6 7.27  38.4 7.29   0.0 0.00  44.1 7.29  58.2 6.94  45.9 7.62  49.8 7.34  74.8 7.57  49.7 7.32  47.6 7.06  61.6 7.45  62.5 7.60  45.5 7.24  60.5 6.99  65.8 7.46  61.2 7.22  56.2 7.54  41.5 7.31   0.0 0.00  58.2 7.32  64.0 7.47  53.5 7.32  43.6 7.42  49.2 7.20  37.0 7.17  60.3 7.50  36.9 7.37  53.7 7.04  56.6 7.40
2011 26.01 6269.967 3.245 -4.355  16.1 7.57  11.6 7.47  17.0 7.56   0.0 0.00  13.7 7.36  13.8 7.44  12.7 7.57  13.8 7.34  16.5 7.44  10.9 7.52  11.3 7.70  15.9 7.46   9.0 7.36  19.2 7.67  17.1 7.48   0.0 0.00   0.0 0.00  13.9 7.27   3.7 6.98  12.1 7.50   0.0 0.00   0.0 0.00   9.1 7.44   9.9 6.91   9.6 7.74  10.1 7.39  13.2 7.47   8.0 7.36   7.0 7.03  12.3 7.39  19.7 7.79   0.0 0.00   0.0 0.00  14.3 7.41  13.3 7.26   0.0 0.00  12.7 7.61  14.5 7.63  15.7 7.44  17.8 7.59  13.6 7.44  11.1 7.71  10.6 7.34   5.0 7.22  20.9 7.80   5.9 7.46   8.9 7.04  15.6 7.56
2014 26.01 7479.693 3.892 -3.656   0.0 0.00  14.8 7.60   0.0 0.00  19.8 7.45  18.0 7.51   0.0 0.00   0.0 0.00   0.0 0.00  22.5 7.60   0.0 0.00   0.0 0.00  27.4 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.0 7.72  21.7 7.52   0.0 0.00  20.3 7.84   0.0 0.00   0.0 0.00   0.0 0.00  16.7 7.17   0.0 0.00   0.0 0.00  24.4 7.69  10.1 7.40  12.8 7.32  27.9 7.89   0.0 0.00   8.9 7.33  14.1 7.08  28.8 7.85  18.3 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.5 7.81   0.0 0.00  15.8 7.54   8.0 7.40   0.0 0.00   9.1 7.65  18.6 7.44   0.0 0.00


==> anc/tableE1p.dat <==
#no. ecode  lambda   chi   loggf   07341231
7003 26.00 5096.998 4.280 -0.280  20.8 5.70
7005 26.00 5110.413 0.000 -3.760  79.5 5.88
7007 26.00 5123.719 1.010 -3.070  58.0 5.76
7009 26.00 5127.358 0.920 -3.310  48.3 5.71
7010 26.00 5131.470 2.220 -2.560  21.0 5.79
7011 26.00 5133.681 4.180 +0.140  48.6 5.81
7012 26.00 5141.739 2.420 -2.150  23.3 5.66
7014 26.00 5150.838 0.990 -3.070  53.7 5.65
7015 26.00 5151.910 1.010 -3.320  45.7 5.76
7017 26.00 5162.292 4.180 +0.020  43.7 5.82
7020 26.00 5166.281 0.000 -4.200  57.1 5.74
7021 26.00 5171.595 1.490 -1.790  82.7 5.64
7025 26.00 5191.455 3.040 -0.660  68.3 5.78
7026 26.00 5192.343 3.000 -0.520  73.0 5.70
7027 26.00 5194.941 1.560 -2.090  71.5 5.72
7028 26.00 5195.468 4.220 +0.000  24.1 5.45
7030 26.00 5198.711 2.220 -2.140  36.7 5.73
7031 26.00 5215.179 3.270 -0.930  40.0 5.71
7032 26.00 5216.274 1.610 -2.150  65.9 5.69
7033 26.00 5217.389 3.210 -1.100  39.0 5.79
7034 26.00 5225.525 0.110 -4.790  26.1 5.84
7036 26.00 5232.939 2.940 -0.190  94.3 5.75
7038 26.00 5242.491 3.630 -0.840  23.3 5.64
7040 26.00 5250.645 2.200 -2.050  45.6 5.79
7042 26.00 5263.305 3.270 -0.970  41.8 5.78
7043 26.00 5266.555 3.000 -0.490  78.9 5.80
7045 26.00 5281.790 3.040 -1.020  53.7 5.83
7046 26.00 5283.621 3.240 -0.630  64.2 5.87
7048 26.00 5302.299 3.280 -0.880  45.8 5.78
7049 26.00 5307.360 1.610 -2.990  31.6 5.80
7051 26.00 5324.178 3.210 -0.240  79.2 5.76
7053 26.00 5332.899 1.560 -2.940  37.6 5.82
7054 26.00 5339.928 3.270 -0.680  51.1 5.67
7055 26.00 5341.023 1.610 -2.060  79.8 5.94
7056 26.00 5364.858 4.450 +0.220  36.1 5.74
7058 26.00 5367.479 4.420 +0.350  40.5 5.67
7059 26.00 5369.958 4.370 +0.350  47.3 5.76
7063 26.00 5383.369 4.310 +0.500  53.7 5.68
7066 26.00 5393.167 3.240 -0.910  46.9 5.78
7069 26.00 5400.502 4.370 -0.160  22.1 5.70
7071 26.00 5410.910 4.470 +0.280  37.8 5.74
7072 26.00 5415.192 4.390 +0.500  49.6 5.68
7073 26.00 5424.069 4.320 +0.520  56.9 5.74
7075 26.00 5434.523 1.010 -2.120  95.6 5.70
7076 26.00 5445.042 4.390 -0.020  33.0 5.84
7081 26.00 5497.516 1.010 -2.850  70.6 5.80
7082 26.00 5501.464 0.960 -2.950  65.3 5.71
7083 26.00 5506.778 0.990 -2.800  72.3 5.77
7091 26.00 5569.618 3.420 -0.540  52.7 5.71
7092 26.00 5572.841 3.400 -0.310  62.4 5.66
7093 26.00 5576.090 3.430 -1.000  36.0 5.85
7094 26.00 5586.756 3.370 -0.210  73.1 5.75
7095 26.00 5615.644 3.330 -0.140  82.8 5.83
7098 26.00 5624.542 3.420 -0.900  40.2 5.82
7105 26.00 5701.545 2.560 -2.220  20.1 5.76
7107 26.00 5709.378 3.370 -1.240  33.0 5.95
7124 26.00 6024.049 4.550 -0.120  27.5 5.96
7127 26.00 6065.482 2.610 -1.530  51.3 5.77
7131 26.00 6136.615 2.450 -1.400  62.1 5.68
7132 26.00 6137.694 2.590 -1.400  60.5 5.80
7137 26.00 6191.558 2.430 -1.600  62.2 5.86
7139 26.00 6213.429 2.220 -2.660  22.0 5.85
7140 26.00 6219.279 2.200 -2.430  28.1 5.74
7141 26.00 6230.726 2.560 -1.280  66.0 5.76
7143 26.00 6246.317 3.600 -0.960  30.3 5.83
7144 26.00 6252.554 2.400 -1.690  53.5 5.73
7145 26.00 6265.131 2.180 -2.550  23.6 5.73
7147 26.00 6301.498 3.650 -0.750  30.3 5.67
7150 26.00 6335.328 2.200 -2.230  37.6 5.73
7151 26.00 6336.823 3.690 -1.050  24.7 5.88
7155 26.00 6393.602 2.430 -1.620  61.7 5.85
7156 26.00 6400.000 3.600 -0.520  53.3 5.83
7158 26.00 6411.647 3.650 -0.820  38.4 5.90
7159 26.00 6546.239 2.760 -1.650  39.9 5.79
7162 26.00 6592.913 2.730 -1.600  44.2 5.79
7163 26.00 6593.871 2.430 -2.420  20.7 5.78
7165 26.00 6677.989 2.690 -1.470  53.6 5.79
7179 26.00 7445.746 4.260 -0.240  28.3 5.70
7181 26.00 7495.060 4.220 -0.100  37.8 5.71
7182 26.00 7511.015 4.180 +0.110  47.5 5.64
7186 26.00 7586.014 4.310 -0.870  24.3 6.29
7188 26.00 7748.274 2.950 -1.760  27.1 5.77
7190 26.00 7832.194 4.430 +0.020  27.6 5.59
8005 26.01 5197.577 3.230 -2.100  35.5 5.68
8006 26.01 5234.625 3.220 -2.050  38.1 5.67
8009 26.01 5276.002 3.200 -1.940  46.4 5.72
8011 26.01 5316.615 3.150 -1.850  54.5 5.74
8013 26.01 5362.869 3.200 -2.740  24.3 6.01


==> anc/tableE2.dat <==
02573092 C  4689 2.48 1.38  0.00  3.76 2.25 3.01 2.64 1.46 2.14  7.51 4.84 3.97 7.52 4.92 6.30   0.05 -0.14  0.06 -0.02  0.12 -0.07
02696732 R  4821 2.90 1.04 -0.13  3.49 2.25 2.67 2.35 1.26 1.94  7.43 4.89 3.93 7.41 4.72 6.23  -0.03 -0.10  0.02 -0.12 -0.07 -0.14
02988638 S  4912 2.67 1.22  0.06  3.70 2.25 2.94 2.51 1.53 2.22  7.54 4.91 3.96 7.55 4.87 6.41   0.08 -0.07  0.06  0.01  0.08  0.05
03098045 C  4820 2.34 1.29 -0.24  3.81 2.25 3.07 2.73 1.41 2.09  7.29 4.71 3.72 7.24 4.61 6.03  -0.16 -0.28 -0.19 -0.30 -0.19 -0.34
03323943 C  4826 2.55 1.26 -0.14  3.71 2.25 2.96 2.59 1.42 2.10  7.35 4.79 3.83 7.35 4.71 6.13  -0.11 -0.20 -0.07 -0.18 -0.09 -0.24
03425476 C  4780 2.57 1.30 -0.03  3.75 2.25 2.99 2.58 1.52 2.21  7.45 4.88 4.00 7.52 4.87 6.29  -0.01 -0.10  0.09 -0.02  0.07 -0.08
03531478 R  5000 3.20 0.98 -0.06  3.30 2.25 2.42 2.16 1.10 1.78  7.36 4.92 3.87 7.44 4.73 6.25  -0.10 -0.07 -0.04 -0.10 -0.07 -0.12
04039306 C  4806 2.45 1.30 -0.10  3.80 2.25 3.07 2.66 1.52 2.21  7.39 4.88 3.88 7.40 4.77 6.16  -0.06 -0.10 -0.02 -0.14 -0.03 -0.21
04056266 S  5021 2.67 1.17 -0.03  3.67 2.25 2.90 2.51 1.46 2.14  7.46 4.93 3.87 7.45 4.75 6.25   0.01 -0.05 -0.04 -0.08 -0.05 -0.12
04350501 R  4929 3.19 1.01 -0.09  3.40 2.25 2.55 2.16 1.36 2.04  7.54 5.10 4.13 7.40 4.87 6.31   0.08  0.11  0.23 -0.13  0.07 -0.06
04448777 R  4805 3.19 0.95  0.10  3.24 2.25 2.33 2.16 0.87 1.55  7.62 5.12 4.28 7.59 4.93 6.44   0.16  0.14  0.37  0.06  0.13  0.08
04570120 S  5035 2.73 1.20  0.05  3.86 2.25 3.14 2.47 1.93 2.62  7.48 4.93 3.90 7.51 4.81 6.29   0.02 -0.05 -0.01 -0.03  0.02 -0.07
04726049 R  5029 3.25 0.97 -0.16  3.28 2.25 2.38 2.12 1.08 1.76  7.33 4.82 3.76 7.31 4.59 6.13  -0.13 -0.17 -0.15 -0.22 -0.21 -0.24
05283798 S  4770 2.53 1.30  0.09  3.75 2.25 3.00 2.61 1.49 2.17  7.57 4.93 4.04 7.60 4.93 6.41   0.12 -0.06  0.13  0.07  0.13  0.04
05514974 C  4674 2.26 1.30 -0.10  3.80 2.25 3.07 2.79 1.28 1.96  7.46 4.86 3.92 7.39 4.81 6.20   0.00 -0.13  0.01 -0.14  0.02 -0.17
05598645 R  5052 3.44 0.86 -0.17  3.26 2.25 2.36 1.99 1.27 1.95  7.30 4.77 3.75 7.33 4.59 6.16  -0.15 -0.21 -0.16 -0.20 -0.21 -0.21
05611192 S  5064 2.91 1.20  0.02  4.00 2.25 3.31 2.35 2.34 3.03  7.48 4.94 3.92 7.48 4.77 6.27   0.03 -0.05  0.02 -0.05 -0.02 -0.10
05858034 C  4887 2.45 1.28 -0.19  3.76 2.25 3.01 2.66 1.42 2.10  7.31 4.79 3.77 7.30 4.66 6.05  -0.15 -0.19 -0.14 -0.23 -0.13 -0.32
06531928 R  5156 3.73 0.69 -0.57  3.17 2.25 2.23 1.80 1.33 2.01  7.11 4.63 3.44 6.92 4.30 5.72  -0.34 -0.36 -0.47 -0.62 -0.50 -0.65
06579495 R  4772 2.78 1.03 -0.02  3.35 2.25 2.49 2.44 0.49 1.16  7.38 4.86 4.01 7.46 4.73 6.18  -0.07 -0.13  0.10 -0.07 -0.07 -0.19
06665058 R  4750 3.10 0.86 -0.07  3.42 2.25 2.58 2.22 1.31 1.99  7.53 5.02 4.13 7.45 4.80 6.35   0.07  0.04  0.22 -0.08  0.00 -0.02
07341231 R  5305 3.65 1.31 -1.73  2.96 2.25 1.93 1.85 0.52 1.20  0.00 0.00 0.00 0.00 0.00 0.00  -9.99 -9.99 -9.99 -9.99 -9.99 -9.99
07584122 R  4974 3.29 0.93 -0.08  3.29 2.25 2.41 2.10 1.18 1.86  7.37 4.91 3.91 7.43 4.70 6.24  -0.08 -0.08  0.00 -0.10 -0.10 -0.13
07734065 C  4882 2.20 1.28 -0.43  3.79 2.25 3.05 2.82 1.17 1.85  7.12 4.55 3.45 7.00 4.41 5.80  -0.33 -0.44 -0.46 -0.53 -0.39 -0.57
07799349 R  4969 3.56 0.94  0.28  3.27 2.25 2.38 1.91 1.41 2.09  7.74 5.22 4.39 7.76 5.18 6.75   0.29  0.23  0.49  0.23  0.38  0.38
08475025 R  4848 2.88 1.02 -0.06  3.49 2.25 2.67 2.37 1.24 1.92  7.42 4.85 3.93 7.44 4.72 6.22  -0.04 -0.13  0.02 -0.09 -0.08 -0.14
08493735 R  5842 3.62 1.14  0.01  4.33 2.25 3.70 1.87 3.19 3.89  7.51 4.99 3.85 7.49 4.76 6.31   0.06  0.00 -0.05 -0.05 -0.04 -0.05
08751420 R  5260 3.63 0.95 -0.15  3.24 2.25 2.33 1.87 1.40 2.08  7.37 4.85 3.77 7.37 4.60 6.18  -0.09 -0.14 -0.13 -0.16 -0.20 -0.19
09145955 R  4943 2.85 1.05 -0.34  3.43 2.25 2.59 2.39 1.00 1.68  7.21 4.70 3.62 7.14 4.52 5.96  -0.24 -0.29 -0.29 -0.39 -0.27 -0.40
09349632 S  4976 2.75 1.12  0.12  3.82 2.25 3.09 2.45 1.87 2.56  7.55 4.93 4.09 7.59 4.91 6.37   0.10 -0.05  0.18  0.05  0.11  0.00
09583430 S  4854 2.73 1.19  0.21  3.68 2.25 2.91 2.47 1.54 2.23  7.64 5.04 4.15 7.68 5.09 6.55   0.19  0.05  0.24  0.15  0.29  0.18
09812421 R  5140 3.48 0.87 -0.21  3.27 2.25 2.38 1.97 1.35 2.03  7.29 4.68 3.65 7.29 4.52 6.09  -0.16 -0.30 -0.26 -0.25 -0.28 -0.28
10382615 C  4890 2.25 1.27 -0.49  3.98 2.25 3.28 2.79 1.72 2.41  7.07 4.45 3.33 6.97 4.34 5.76  -0.38 -0.54 -0.58 -0.56 -0.45 -0.61
10474071 S  4975 2.65 1.17  0.09  3.68 2.25 2.91 2.52 1.46 2.14  7.50 4.93 3.94 7.53 4.83 6.36   0.04 -0.06  0.03  0.00  0.03 -0.01
10600926 C  4879 2.48 1.29 -0.20  3.84 2.25 3.12 2.64 1.65 2.34  7.24 4.80 3.74 7.31 4.63 6.02  -0.22 -0.19 -0.16 -0.22 -0.17 -0.34
10604460 C  4573 2.37 1.30  0.14  4.57 2.25 3.97 2.71 2.90 3.60  7.65 5.12 4.29 7.65 5.18 6.50   0.19  0.13  0.38  0.12  0.38  0.13
10709799 R  4522 2.51 1.11 -0.04  3.60 2.25 2.81 2.62 1.02 1.70  7.48 5.02 4.15 7.49 4.93 6.31   0.02  0.03  0.24 -0.04  0.13 -0.06
10866415 R  4791 2.82 0.93 -0.01  3.55 2.25 2.74 2.41 1.31 1.99  7.44 4.87 4.05 7.46 4.80 6.26  -0.01 -0.11  0.14 -0.07  0.00 -0.10
11177749 C  4677 2.24 1.26 -0.04  3.82 2.25 3.08 2.80 1.30 1.98  7.43 4.84 3.91 7.43 4.80 6.25  -0.02 -0.14  0.00 -0.11  0.01 -0.12
11251115 S  4837 2.57 1.29  0.07  3.76 2.25 3.01 2.58 1.55 2.24  7.55 4.89 3.98 7.57 4.87 6.34   0.09 -0.10  0.07  0.03  0.07 -0.03
11352756 C  4604 2.29 1.31 -0.04  3.92 2.25 3.22 2.77 1.63 2.32  7.57 4.97 4.11 7.48 4.97 6.32   0.12 -0.01  0.20 -0.05  0.17 -0.05
11401156 R  5053 3.58 0.90  0.10  3.15 2.25 2.21 1.90 1.13 1.81  7.54 5.10 4.13 7.57 4.90 6.49   0.09  0.11  0.22  0.03  0.10  0.12
11618103 R  4922 2.91 1.10 -0.17  3.39 2.25 2.53 2.35 0.94 1.62  7.33 4.83 3.84 7.32 4.63 6.11  -0.13 -0.16 -0.07 -0.22 -0.17 -0.25
11717120 R  5087 3.72 0.75 -0.31  3.05 2.25 2.06 1.81 1.00 1.68  7.30 4.80 3.72 7.21 4.50 6.02  -0.16 -0.18 -0.19 -0.33 -0.30 -0.35
11721438 S  4959 2.87 1.12  0.14  3.70 2.25 2.94 2.38 1.73 2.42  7.58 5.03 4.07 7.61 4.93 6.44   0.13  0.05  0.17  0.07  0.13  0.07
11802968 R  4962 3.73 0.75 -0.06  3.01 2.25 2.00 1.80 0.87 1.55  7.56 5.16 4.20 7.46 4.83 6.32   0.11  0.18  0.29 -0.08  0.04 -0.05
12008680 C  4881 2.55 1.31 -0.32  3.99 2.25 3.29 2.59 2.03 2.72  7.28 4.84 3.73 7.20 4.59 5.95  -0.18 -0.15 -0.18 -0.33 -0.21 -0.41
12070114 S  4698 2.46 1.30  0.05  3.77 2.25 3.02 2.65 1.46 2.14  7.51 4.92 4.05 7.58 4.93 6.35   0.06 -0.07  0.14  0.04  0.13 -0.02

